A metric on $S^2 \times S^2$ with positive sectional curvature

We construct a metric on $S^2 \times S^2$ with positive sectional curvature. Starting from the standard metric on $S^2 \times S^2$, we first perform a Cheeger deformation. The resulting metric has nonnegative sectional curvature. We refer to it as a Cheeger-M\"uter metric. We then consider a suitable third order perturbation of this Cheeger-M\"uter metric and show that the perturbed metrics have positive sectional curvature. The proof requires various calculations, some of which have been carried out with the help of MATHEMATICA. The MATHEMATICA code is attached to this submission.

==> Mathematica_Code_Companion.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    414496,      12635]
NotebookOptionsPosition[    377938,      12175]
NotebookOutlinePosition[    378905,      12206]
CellTagsIndexPosition[    378862,      12203]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Mathematica code companion: \"A metric on ",
 Cell[BoxData[Cell[TextData[{
   Cell[BoxData[
    FormBox[
     RowBox[{
      SuperscriptBox[
       StyleBox["S", "TI"], "2"], "\[Cross]", 
      SuperscriptBox[
       StyleBox["S", "TI"], "2"]}], TraditionalForm]], "InlineFormula",
    ExpressionUUID->"6f5f186c-30d7-43ba-a4f1-c7e9669eb539"],
   "  "
  }], "DisplayFormula",ExpressionUUID->
   "cef49571-fae3-4d7e-9fde-f6f3af6963a8"]],ExpressionUUID->
  "a37271e0-6c63-4cdd-a9e4-63678a2ce229"],
 " with positive sectional curvature.\""
}], "Title",ExpressionUUID->"420aec25-3cd4-4f22-b8af-e8258157c6bc"],

Cell["Simon Brendle and Pei-Ken Hung", "Author",
 CellChangeTimes->{{3.996496908516223*^9, 
  3.996496914556765*^9}},ExpressionUUID->"a4315a96-fa58-432f-a849-\
fb5f66cae157"],

Cell[CellGroupData[{

Cell["Connection and Curvature", "Chapter",ExpressionUUID->"a5d97572-575f-4138-a87d-0b047b937cdf"],

Cell[TextData[{
 "This section contains the code for computing the connection and Riemannian \
curvature tensor of the M\[UDoubleDot]ter metric. Recall that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["m", "TI"], 
     StyleBox["i", "TI"]], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "23b00294-21c3-424c-bd57-0ce656492820"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "bab2b590-971a-49e6-be8a-2ce0fb8acc35"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["i", "TI"], 
     RowBox[{
      RowBox[{"\[LongEqual]", "1"}], ",", "2", ",", "3", ",", "4"}]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "d1bb4927-4e0e-4931-851f-f320edb9acae"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "12bec239-0814-4824-a7b6-42494ed142d6"],
 " are vector fields defined on ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SuperscriptBox[
      StyleBox["S", "TI"], "2"], "\[Cross]", 
     SuperscriptBox[
      StyleBox["S", "TI"], "2"], "\\", 
     SubscriptBox["\[CapitalDelta]", "\[PlusMinus]"]}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"262d6e9c-e925-4f2f-88e9-9d5349495e83"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2e892ab0-d4f5-4bb8-958d-d68d4c04fbb1"],
 ". We write ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["g", "TI"], 
     StyleBox[
      RowBox[{"i", "j"}], "TI"]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d2a112cb-d433-4fb4-abcd-26c4233d100f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "dd1bf422-ea23-4bef-a438-5a560e9c5fac"],
 " for ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["g", "TI"], "(", 
     RowBox[{
      SubscriptBox[
       StyleBox["m", "TI"], 
       StyleBox["i", "TI"]], ",", 
      SubscriptBox[
       StyleBox["m", "TI"], 
       StyleBox["j", "TI"]]}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d80d4a0f-6a3b-42bb-b6ce-1bb5f59360e4"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b57e507b-5566-4d09-9d87-d80aad248808"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SuperscriptBox[
     StyleBox["g", "TI"], 
     StyleBox[
      RowBox[{"i", "j"}], "TI"]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"ceb6b743-4ae9-4cc5-9ecf-0b4b0051ed0c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7ab916b7-603b-4824-a149-2057ffa5ed91"],
 " for the inverse metric. In Mathematica, ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["g", "TI"], 
     StyleBox[
      RowBox[{"i", "j"}], "TI"]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f312294a-9208-4725-9ed9-0d90cbeda460"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b2d52520-56f0-4034-a4bf-8da9fb97e0ff"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SuperscriptBox[
     StyleBox["g", "TI"], 
     StyleBox[
      RowBox[{"i", "j"}], "TI"]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"70266af1-e94f-41d3-9515-92fc315719e7"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "a17a4195-1356-41fa-9347-d639131c6226"],
 " are represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"metric", " ", "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], " ", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "18cd34b6-e646-4eac-b417-0c8f7c261e57"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "9b1908ec-62fe-4b76-86db-9f6cfb86b061"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"inversemetric", " ", "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], " ", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "af97c422-a899-47d8-b5cc-53d76e9e379c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "29db1c1b-f96e-4cde-bce0-d6119878c5e6"],
 " respectively:"
}], "Text",ExpressionUUID->"841f95a2-0b8a-4c7b-8cbf-5a1074709cb1"],

Cell[TextData[{
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["g", "TI"], 
      StyleBox[
       RowBox[{"i", "j"}], "TI"]], "\[LongEqual]", 
     StyleBox[
      RowBox[{"metric", "[", " ", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], " ", "]"}],
      FontSlant->"Plain"], ","}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"3c6f9fec-356e-4771-82e4-bf59e7516f95"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "54851fbd-3fea-42c8-9ecd-dbbbb3a368be"],
 " ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SuperscriptBox[
      StyleBox["g", "TI"], 
      StyleBox[
       RowBox[{"i", "j"}], "TI"]], "\[LongEqual]", 
     StyleBox[
      RowBox[{"inversemetric", " ", "[", " ", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], " ", "]"}],
      FontSlant->"Plain"], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"08548007-efdb-4cf7-865a-09851841410d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"476cd28f-c663-450a-9a8e-93f4522d62b8"]
}], "Text",ExpressionUUID->"5ffce717-6aeb-49e3-a094-e9c00eb5f474"],

Cell["Because", "Text",ExpressionUUID->"5fe9684e-4c2b-4d47-b176-7fff86c10c8d"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"(", 
      SubscriptBox[
       StyleBox["g", "TI"], 
       StyleBox[
        RowBox[{"i", "j"}], "TI"]], ")"}], 
     RowBox[{
      RowBox[{"1", "\[LessEqual]"}], 
      StyleBox["i", "TI"], ",", 
      StyleBox["j", "TI"], 
      RowBox[{"\[LessEqual]", "4"}]}]], "\[LongEqual]", 
    RowBox[{"(", Cell[BoxData[
      FormBox[GridBox[{
         {Cell[TextData[{
           " ",
           Cell[BoxData[
            FractionBox["1", 
             RowBox[{"2", "-", 
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}]}]]], "InlineFormula",
            ExpressionUUID->"d0512c24-0170-4153-9a76-e92502a1ef5c"],
           " "
          }],ExpressionUUID->"ed29e214-9333-4364-8913-7d000370b5a8"], Cell[
          TextData[{
           " ",
           Cell[
           "0", "InlineFormula",ExpressionUUID->
            "3a3ab1aa-4ae6-433e-8878-545d49e544fe"],
           " "
          }],ExpressionUUID->"e7cceabf-e455-4f65-be36-7651f65b73c7"], Cell[
          TextData[{
           " ",
           Cell[
           "0", "InlineFormula",ExpressionUUID->
            "0527dc25-fa8c-4a2e-8b83-ed7cb1905f73"],
           " "
          }],ExpressionUUID->"4716427d-816b-495a-9cc8-3ed8d1140a48"], Cell[
          TextData[{
           " ",
           Cell[
           "0", "InlineFormula",ExpressionUUID->
            "6f0b9b31-1424-42b1-8174-1cd8690a23ca"],
           " "
          }],ExpressionUUID->"0e588346-bdd4-4cb8-abf9-24ce3c80efa3"]},
         {Cell[TextData[{
           " ",
           Cell[
           "0", "InlineFormula",ExpressionUUID->
            "9acdf00d-534b-47af-9fcc-35b3a3c9447a"],
           " "
          }],ExpressionUUID->"833ea78c-69f2-4e00-b54a-b6d9298313ec"], Cell[
          TextData[{
           " ",
           Cell[BoxData[
            FractionBox["1", 
             RowBox[{"2", "+", 
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}]}]]], "InlineFormula",
            ExpressionUUID->"0f18d95b-b8d2-4e10-a953-819308cddeff"],
           " "
          }],ExpressionUUID->"866f1295-6783-4cec-836d-af154b8ee44f"], Cell[
          TextData[{
           " ",
           Cell[
           "0", "InlineFormula",ExpressionUUID->
            "51b4d970-3ef1-47ea-bb4b-b274600b3104"],
           " "
          }],ExpressionUUID->"80503857-8388-457c-9249-45c0b01b491b"], Cell[
          TextData[{
           " ",
           Cell[
           "0", "InlineFormula",ExpressionUUID->
            "1d0a8dbb-ea88-4ee2-862d-6e99af29ef9b"],
           " "
          }],ExpressionUUID->"46e65230-a639-4305-afb5-2db4f4f46252"]},
         {Cell[TextData[{
           " ",
           Cell[
           "0", "InlineFormula",ExpressionUUID->
            "6ddf8660-b6bf-4368-9891-21ae1f8d4f94"],
           " "
          }],ExpressionUUID->"5d4cfc14-c318-4f3a-a231-84fb065b1072"], Cell[
          TextData[{
           " ",
           Cell[
           "0", "InlineFormula",ExpressionUUID->
            "da4a918c-f284-4707-bd48-dd368ef788d3"],
           " "
          }],ExpressionUUID->"f20b5251-1c2d-4464-86c1-9711f0012581"], Cell[
          TextData[{
           " ",
           Cell[BoxData[
            FractionBox["1", "3"]], "InlineFormula",ExpressionUUID->
            "c67d0237-da4f-42e9-aa07-a673d4087b87"],
           " "
          }],ExpressionUUID->"cdfd919e-81bb-4591-bff3-ebddb6110fbc"], Cell[
          TextData[{
           " ",
           Cell[
           "0", "InlineFormula",ExpressionUUID->
            "1c37219f-d4a2-4911-9acc-1578af18e636"],
           " "
          }],ExpressionUUID->"176116e9-5faa-4cd3-a048-750a05b11a16"]},
         {Cell[TextData[{
           " ",
           Cell[
           "0", "InlineFormula",ExpressionUUID->
            "0b1d8ccf-0840-410f-b5d2-46926001542a"],
           " "
          }],ExpressionUUID->"c1614448-f132-48e0-be82-4763109d284c"], Cell[
          TextData[{
           " ",
           Cell[
           "0", "InlineFormula",ExpressionUUID->
            "96445a58-3fc9-4b10-9af1-ed1d80dd937d"],
           " "
          }],ExpressionUUID->"69effe3c-44ae-40a0-9583-0994d8dde0e5"], Cell[
          TextData[{
           " ",
           Cell[
           "0", "InlineFormula",ExpressionUUID->
            "31c8580b-d4e0-4d66-8845-7c6df3a154af"],
           " "
          }],ExpressionUUID->"6f12f83c-439d-4ef8-8941-087eeb4f1d29"], Cell[
          TextData[{
           " ",
           Cell[
           "1", "InlineFormula",ExpressionUUID->
            "1d60414d-87cd-452b-8033-5d7377fa6130"],
           " "
          }],ExpressionUUID->"c7b8542e-94aa-43ba-97d4-b945b49eaf42"]}
        }], TraditionalForm]],ExpressionUUID->
      "d72f1929-048b-4a65-b17d-a32d8c8c2f23"], ")"}], ","}], 
   TraditionalForm]], "InlineFormula",ExpressionUUID->
  "337063e8-44a0-4c1a-a221-43f903fb6f3a"],
 "  "
}], "Text",
 TaggingRules:>{
  "Tex Macro Name" -> 
   "matrix"},ExpressionUUID->"9a67320a-6c2e-410a-993e-17a3c6114997"],

Cell[TextData[{
 "the Mathematica definitions ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"metric", "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], " ", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "831763fd-0ee8-47b8-a3d2-7f5be88c3d65"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4c7c3620-c5a9-4687-a935-c79e5d6ce06b"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"inversemetric", " ", "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], " ", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "1d18514e-8143-4bb8-8098-4252ae72ba38"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "18e680fd-2c16-4d84-9b97-57b0b5898aa7"],
 " are as follows:"
}], "Text",ExpressionUUID->"516db421-7f91-405a-8a50-79ffe37f6716"],

Cell["\<\
metric = {
{1/(2 - Cos[2 \[Theta]]), 0, 0, 0},
{0, 1/(2 + Cos[2 \[Theta]]), 0, 0},
{0, 0, 1/3, 0},
{0, 0, 0, 1}
};
inversemetric=Inverse[metric];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"7a4cbafc-549a-422e-8b58-c8ca7d1d3244"],

Cell[TextData[{
 "Let ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["c", "TI"], 
     StyleBox[
      RowBox[{"i", "j"}], "TI"], 
     StyleBox["k", "TI"]], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "a259c65f-c592-47d2-ae0c-8349df1e0f3c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "a2cb54d7-3512-49fd-9234-1ecf8657b554"],
 " be the coefficients in the Lie brackets of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["m", "TI"], 
     StyleBox["i", "TI"]], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "491a123d-d2f7-4df8-923c-e92bb6abd6d2"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "0f65359f-75e5-4e31-83a5-630d3913f47d"],
 ": ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     RowBox[{"[", 
      RowBox[{
       SubscriptBox[
        StyleBox["m", "TI"], 
        StyleBox["i", "TI"]], ",", 
       SubscriptBox[
        StyleBox["m", "TI"], 
        StyleBox["j", "TI"]]}], "]"}], "\[LongEqual]", 
     SubsuperscriptBox[
      StyleBox["c", "TI"], 
      StyleBox[
       RowBox[{"i", "j"}], "TI"], 
      StyleBox["k", "TI"]], 
     SubscriptBox[
      StyleBox["m", "TI"], 
      StyleBox["k", "TI"]], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"da834ee8-2481-481e-bb10-b8d7d8dcd2fe"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"ef63672f-5686-4f55-a824-46c29725889e"]
}], "Text",ExpressionUUID->"43cabec2-c265-4219-9c48-3c20e427fb75"],

Cell[TextData[{
 "In Mathematica, ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["c", "TI"], 
     StyleBox[
      RowBox[{"i", "j"}], "TI"], 
     StyleBox["k", "TI"]], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "380b4439-e78c-4abf-bcf1-010df56c1088"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2970acff-23b4-4f18-93a7-55fb161b8851"],
 " is represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"c", 
     RowBox[{"[", 
      RowBox[{"[", 
       RowBox[{
        StyleBox["i", "TI"], ",", 
        StyleBox["j", "TI"], ",", 
        StyleBox["k", "TI"]}], "]"}], "]"}]}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"9eecf136-0066-471d-9f59-88fb197fbdb9"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "894db5d2-e9c5-4b3a-abaa-0e304a5c09ba"],
 ":"
}], "Text",ExpressionUUID->"6b1fad88-e64b-4509-b195-b4fbfc350ca0"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["c", "TI"], 
     StyleBox[
      RowBox[{"i", "j"}], "TI"], 
     StyleBox["k", "TI"]], 
    RowBox[{"\[LongEqual]", "c"}], 
    RowBox[{"[", 
     RowBox[{"[", 
      RowBox[{
       StyleBox["i", "TI"], ",", 
       StyleBox["j", "TI"], ",", 
       StyleBox["k", "TI"]}], "]"}], "]"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"2e91c0e1-e50d-4ffe-a7fb-48d899e9f0c2"],
 "  "
}], "DisplayFormula",ExpressionUUID->"fb639f1c-ed31-4868-8a27-423e76e43adc"],

Cell["A direct computation gives", "Text",ExpressionUUID->"e7f240c6-8368-4d4b-ac99-1f0242296e08"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{" ", 
           RowBox[{
            RowBox[{"[", 
             RowBox[{
              SubscriptBox[
               StyleBox["m", "TI"], "1"], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], "2"]}], "]"}], "\[LongEqual]"}]}]], 
          "InlineFormula",ExpressionUUID->
          "f1aa6e88-0f42-4f8d-8349-057ea0a45109"],
         " "
        }],ExpressionUUID->"448473ec-e1c4-4b53-84ca-2dfd73af8d29"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["1", "sin\[Theta]cos\[Theta]"], 
           SubscriptBox[
            StyleBox["m", "TI"], "3"], ","}]], "InlineFormula",ExpressionUUID->
          "60959fac-dd0e-4d01-a6ca-dbc5f1e8ae86"],
         " "
        }],ExpressionUUID->"c6978251-4e75-4c0b-a659-636aa17a4930"]},
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{" ", 
           RowBox[{
            RowBox[{"[", 
             RowBox[{
              SubscriptBox[
               StyleBox["m", "TI"], "1"], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], "3"]}], "]"}], "\[LongEqual]"}]}]], 
          "InlineFormula",ExpressionUUID->
          "f37cc89a-3b13-4c77-a158-71caf09e27ac"],
         " "
        }],ExpressionUUID->"a2bfeddb-a478-421d-b7af-63ccc3d2ddb7"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"-", 
           FractionBox["cos\[Theta]", "sin\[Theta]"], 
           SubscriptBox[
            StyleBox["m", "TI"], "2"], ","}]], "InlineFormula",ExpressionUUID->
          "e1472feb-9a07-469a-881f-9cb2a4fce1c2"],
         " "
        }],ExpressionUUID->"1cdf8ee6-3863-4ac8-9759-0a7722dbb797"]},
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{" ", 
           RowBox[{
            RowBox[{"[", 
             RowBox[{
              SubscriptBox[
               StyleBox["m", "TI"], "1"], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], "4"]}], "]"}], "\[LongEqual]"}]}]], 
          "InlineFormula",ExpressionUUID->
          "a013a162-8a36-4f76-b4f9-611c03851372"],
         " "
        }],ExpressionUUID->"069cc4d6-8892-420e-a152-bee7fa0242a5"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["cos\[Theta]", "sin\[Theta]"], 
           SubscriptBox[
            StyleBox["m", "TI"], "1"], ","}]], "InlineFormula",ExpressionUUID->
          "28bd5862-026e-463d-b3c2-5e06d5510e7f"],
         " "
        }],ExpressionUUID->"b025cd75-fddc-4672-b621-c3e31733dcff"]},
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{" ", 
           RowBox[{
            RowBox[{"[", 
             RowBox[{
              SubscriptBox[
               StyleBox["m", "TI"], "2"], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], "3"]}], "]"}], "\[LongEqual]"}]}]], 
          "InlineFormula",ExpressionUUID->
          "7470c261-22c9-4c3e-a672-afaea2ca357a"],
         " "
        }],ExpressionUUID->"f497f80c-9e8c-4b51-89c9-703d5e9a5f33"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["sin\[Theta]", "cos\[Theta]"], 
           SubscriptBox[
            StyleBox["m", "TI"], "1"], ","}]], "InlineFormula",ExpressionUUID->
          "8088b80f-616c-457f-829b-c4e9a031a65c"],
         " "
        }],ExpressionUUID->"e2a1ad30-5325-4f54-a18b-a7d0e0b04689"]},
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{" ", 
           RowBox[{
            RowBox[{"[", 
             RowBox[{
              SubscriptBox[
               StyleBox["m", "TI"], "2"], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], "4"]}], "]"}], "\[LongEqual]"}]}]], 
          "InlineFormula",ExpressionUUID->
          "9815e5b4-8b23-4324-845b-a3d0a2a952d9"],
         " "
        }],ExpressionUUID->"db80331d-e431-4f13-a156-dffb5433ca8f"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"-", 
           FractionBox["sin\[Theta]", "cos\[Theta]"], 
           SubscriptBox[
            StyleBox["m", "TI"], "2"], ","}]], "InlineFormula",ExpressionUUID->
          "13016771-46a8-445a-984d-ffdb8163d394"],
         " "
        }],ExpressionUUID->"ae8978a3-fb90-4ffb-9128-ae3c6f3e1849"]},
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{" ", 
           RowBox[{
            RowBox[{"[", 
             RowBox[{
              SubscriptBox[
               StyleBox["m", "TI"], "3"], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], "4"]}], "]"}], "\[LongEqual]"}]}]], 
          "InlineFormula",ExpressionUUID->
          "2c2a30f5-e4c7-4f6a-af11-e2f7ff97413d"],
         " "
        }],ExpressionUUID->"40c37f4b-c976-4b53-bac3-dd7985760212"], Cell[
        TextData[{
         " ",
         Cell[
         "0.", "InlineFormula",ExpressionUUID->
          "09152a4c-fc89-4502-8e43-d845426a5058"],
         " "
        }],ExpressionUUID->"ee1bb073-b619-4911-ad3b-a208c59a055e"]}
      }], TraditionalForm]],ExpressionUUID->
    "acfb3529-6c88-4f7f-8c31-158ee60ecf63"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"77d53277-a6db-4ed4-9b71-2731d3db205c"],
 "  "
}], "DisplayFormula",ExpressionUUID->"9e6d2654-b01c-4d2f-a325-ebc323fd81ac"],

Cell[TextData[{
 "Hence the Mathematica definition of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"c", "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "0de85efe-5c20-4043-8deb-034f4d8240bf"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "77d64494-e06e-417c-a92c-533f5be265f8"],
 " is as follows:"
}], "Text",ExpressionUUID->"eb530998-c21c-4b05-ad2b-5065f47c9f87"],

Cell["\<\
ClearAll[c];
c=Table[0,{i,1,4},{j,1,4},{k,1,4}];
c[[1,2,3]]=1/(Sin[\[Theta]]Cos[\[Theta]]);
c[[2,1,3]]=-1/(Sin[\[Theta]]Cos[\[Theta]]);
c[[1,3,2]]=-Cos[\[Theta]]/Sin[\[Theta]];
c[[3,1,2]]=Cos[\[Theta]]/Sin[\[Theta]];
c[[1,4,1]]=Cos[\[Theta]]/Sin[\[Theta]];
c[[4,1,1]]=-Cos[\[Theta]]/Sin[\[Theta]];
c[[2,3,1]]=Sin[\[Theta]]/Cos[\[Theta]];
c[[3,2,1]]=-Sin[\[Theta]]/Cos[\[Theta]];
c[[2,4,2]]=-Sin[\[Theta]]/Cos[\[Theta]];
c[[4,2,2]]=Sin[\[Theta]]/Cos[\[Theta]];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"e7d6b9ae-f9e1-4af7-a66d-f480da3e3db0"],

Cell[TextData[{
 "We define ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["cLow",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "366ad8fe-0537-433f-b411-9d90cc6fecba"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "025d1c7d-15d3-405c-9077-153caa1bb83e"],
 " by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["g", "TI"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"[", 
        RowBox[{
         SubscriptBox[
          StyleBox["m", "TI"], 
          StyleBox["i", "TI"]], ",", 
         SubscriptBox[
          StyleBox["m", "TI"], 
          StyleBox["j", "TI"]]}], "]"}], ",", 
       SubscriptBox[
        StyleBox["m", "TI"], 
        StyleBox["k", "TI"]]}], ")"}], "\[LongEqual]", 
     StyleBox[
      RowBox[{"cLow", "[", " ", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "]"}],
      FontSlant->"Plain"], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"47920de2-814d-42f7-afa4-ce29f39f2f60"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"fe5741fa-cfee-4550-9ac0-674282a15616"]
}], "Text",ExpressionUUID->"c3a7a0f9-deed-48aa-be18-9754adabe743"],

Cell["\<\
cLow=Table[c[[i,j,k]]*metric[[k,k]],{i,1,4},{j,1,4},{k,1,4}];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"a2ac1324-9f6e-4d54-941b-daf22130f8f6"],

Cell[TextData[{
 "Next, we define the directional derivative of a scalar function ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["A", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "3ff18926-985e-42e2-ac6d-5354cbe15d20"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "03a7f0b6-b76f-4bb3-bc3d-d646745f2c17"],
 " along the direction ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["m", "TI"], 
     StyleBox["i", "TI"]], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "d684c5c4-8c4b-4754-b6fc-b7db99367789"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4e50028e-f1d5-4cf0-855e-413fe6d0484a"],
 ". All the quantities to which we apply directional derivatives are \
functions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox["\[Theta]", TraditionalForm]], "InlineFormula",ExpressionUUID->
   "b6ec6439-f9e8-4266-96d9-7786d5e08a49"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "6c0628c5-ea04-4c65-b85f-e3c3120fbd88"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["q", "TI"], "1"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"723fc9b5-2422-4685-b4be-b9b6dadb660a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "358d3cf3-d594-4d1a-9fee-7cfe68bc4763"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["q", "TI"], "2"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"fb357d3b-5e33-44ee-bff0-3531fde64b4a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "5d1ecb97-1db5-4b9e-980e-bc34527064fa"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["q", "TI"], "3"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"1f4b341b-934b-40b9-b3c4-4e1d78532afb"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ca3b306a-a5f3-46bb-ab7e-e47121dbb9c8"],
 ". Let ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["A", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "3a5cdbb0-78e0-4a85-92ca-311ea6433dbc"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "979dea0c-8492-4e04-8d52-6548922b8275"],
 " be a scalar function, represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["A",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "cb9f7482-9028-49df-adc2-f234d4043c2e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "dbe9a6a2-b0d5-4527-94fb-dc222f82819d"],
 " in Mathematica. We define ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["frameD",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "89a16581-22f4-4e02-ac54-8ff316655764"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4843fe56-708d-4241-8ffa-c07eb11f12f5"],
 " such that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["m", "TI"], 
      StyleBox["i", "TI"]], 
     StyleBox["A", "TI"], "\[LongEqual]", 
     StyleBox[
      RowBox[{"frameD", "[", 
       RowBox[{"i", ",", "A"}], "]"}],
      FontSlant->"Plain"], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"0eeeda66-a6d4-4b0d-821d-5b558e6f37ac"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "06179c00-9ede-4b7d-9deb-0792f20de26d"],
 " Using ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["E", "TI"], 
      StyleBox["i", "TI"]], 
     SubscriptBox[
      StyleBox["q", "TI"], 
      StyleBox["j", "TI"]], "\[LongEqual]", 
     SubscriptBox["\[Epsilon]", 
      StyleBox[
       RowBox[{"i", "j", "k"}], "TI"]], 
     SubscriptBox[
      StyleBox["q", "TI"], 
      StyleBox["k", "TI"]], ","}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"5c448e08-9365-4523-a74c-d6cb68c76d65"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "33307c5f-854c-43a1-b3e3-3b3290612b4e"],
 " and expressing the components of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["q", "TI"], 
     StyleBox["i", "TI"]], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "d5f33f1f-69de-4b1d-98b3-36e8fc2e25bf"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "5384c5fc-a878-4bab-b7d5-662aa4d3834c"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{
      SubscriptBox[
       StyleBox["q", "TI"], 
       StyleBox[
        RowBox[{"i", "x"}], "TI"]], ",", 
      SubscriptBox[
       StyleBox["q", "TI"], 
       StyleBox[
        RowBox[{"i", "y"}], "TI"]], ",", 
      SubscriptBox[
       StyleBox["q", "TI"], 
       StyleBox[
        RowBox[{"i", "z"}], "TI"]]}], ")"}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"71baf79e-1ad1-4128-b861-32553fe56a1d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1a6f3dd3-d085-4350-b781-68facc64405a"],
 ", we have"
}], "Text",ExpressionUUID->"ba68f2c4-e7be-4cc3-be1c-fca56c82b326"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubscriptBox[
            StyleBox["m", "TI"], "1"], 
           StyleBox["A", "TI"], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"a73d503d-6ff6-4b60-817a-19f5d1b315e6"],
         " "
        }],ExpressionUUID->"e125f026-9798-4d93-9403-1529177abd1b"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["1", "sin\[Theta]"], 
           RowBox[{"(", 
            RowBox[{
             UnderscriptBox["\[Sum]", 
              RowBox[{
               RowBox[{"*", "\[LongEqual]"}], 
               StyleBox["x", "TI"], ",", 
               StyleBox["y", "TI"], ",", 
               StyleBox["z", "TI"]}],
              LimitsPositioning->True], 
             SubscriptBox[
              StyleBox["q", "TI"], 
              RowBox[{"3", "*"}]], 
             SubscriptBox["\[PartialD]", 
              SubscriptBox[
               StyleBox["q", "TI"], 
               RowBox[{"2", "*"}]]], 
             StyleBox["A", "TI"], "-", 
             SubscriptBox[
              StyleBox["q", "TI"], 
              RowBox[{"2", "*"}]], 
             SubscriptBox["\[PartialD]", 
              SubscriptBox[
               StyleBox["q", "TI"], 
               RowBox[{"3", "*"}]]], 
             StyleBox["A", "TI"]}], ")"}], ","}]], "InlineFormula",
          ExpressionUUID->"14b4789c-9dda-42b8-8132-287135f0d093"],
         " "
        }],ExpressionUUID->"9017e3a4-5e49-4303-89d7-b29424435f8e"]},
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubscriptBox[
            StyleBox["m", "TI"], "2"], 
           StyleBox["A", "TI"], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"1488f466-103e-4c6a-9b03-3cd376741c06"],
         " "
        }],ExpressionUUID->"43587e2f-45c0-44eb-99db-cfea28d0683b"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["1", "cos\[Theta]"], 
           RowBox[{"(", 
            RowBox[{
             UnderscriptBox["\[Sum]", 
              RowBox[{
               RowBox[{"*", "\[LongEqual]"}], 
               StyleBox["x", "TI"], ",", 
               StyleBox["y", "TI"], ",", 
               StyleBox["z", "TI"]}],
              LimitsPositioning->True], 
             SubscriptBox[
              StyleBox["q", "TI"], 
              RowBox[{"1", "*"}]], 
             SubscriptBox["\[PartialD]", 
              SubscriptBox[
               StyleBox["q", "TI"], 
               RowBox[{"3", "*"}]]], 
             StyleBox["A", "TI"], "-", 
             SubscriptBox[
              StyleBox["q", "TI"], 
              RowBox[{"3", "*"}]], 
             SubscriptBox["\[PartialD]", 
              SubscriptBox[
               StyleBox["q", "TI"], 
               RowBox[{"1", "*"}]]], 
             StyleBox["A", "TI"]}], ")"}], ","}]], "InlineFormula",
          ExpressionUUID->"7c64acd4-159c-4dbe-be20-94cb1d114f2f"],
         " "
        }],ExpressionUUID->"4ddb10e0-d765-4f22-aa8d-98fe7d9c6d6e"]},
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubscriptBox[
            StyleBox["m", "TI"], "3"], 
           StyleBox["A", "TI"], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"e1a07fd6-e76c-419a-8d2d-1c44466ec637"],
         " "
        }],ExpressionUUID->"b8f0eb55-d3a2-4ee9-b715-41858eebd811"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           UnderscriptBox["\[Sum]", 
            RowBox[{
             RowBox[{"*", "\[LongEqual]"}], 
             StyleBox["x", "TI"], ",", 
             StyleBox["y", "TI"], ",", 
             StyleBox["z", "TI"]}],
            LimitsPositioning->True], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              StyleBox["q", "TI"], 
              RowBox[{"2", "*"}]], 
             SubscriptBox["\[PartialD]", 
              SubscriptBox[
               StyleBox["q", "TI"], 
               RowBox[{"1", "*"}]]], 
             StyleBox["A", "TI"], "-", 
             SubscriptBox[
              StyleBox["q", "TI"], 
              RowBox[{"1", "*"}]], 
             SubscriptBox["\[PartialD]", 
              SubscriptBox[
               StyleBox["q", "TI"], 
               RowBox[{"2", "*"}]]], 
             StyleBox["A", "TI"]}], ")"}], ","}]], "InlineFormula",
          ExpressionUUID->"5fd78ecd-be26-4982-8939-476a0fee597b"],
         " "
        }],ExpressionUUID->"029a0525-71e4-4faa-a9dc-38f4fa6c31f0"]}
      }], TraditionalForm]],ExpressionUUID->
    "cb32d8dc-1502-46bc-8eb4-1c9394660dbf"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"37da3926-aa33-4cc6-beef-0fa03944c3f2"],
 "  "
}], "DisplayFormula",ExpressionUUID->"4b006bff-2bad-4dd3-a24d-2ac81c6d808a"],

Cell["and", "Text",ExpressionUUID->"4eb65d31-c035-46f9-ac3f-2415ac27b915"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["m", "TI"], "4"], 
    StyleBox["A", "TI"], "\[LongEqual]", 
    SubscriptBox["\[PartialD]", "\[Theta]"], 
    StyleBox["A", "TI"], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"7bbab2d5-fab0-477c-bbb5-6f94449db444"],
 "  "
}], "DisplayFormula",ExpressionUUID->"c7e9a6d7-d92a-4950-9088-9a839721c385"],

Cell[TextData[{
 "Then the Mathematica definition of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["frameD",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "f1b5bf6a-6c24-4954-9505-a86d90e77d91"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7dc51df8-d2af-4f58-be6f-c640bb51bc27"],
 " is as follows:"
}], "Text",ExpressionUUID->"b63ae371-7c81-4516-b2d5-25ababea62ef"],

Cell["\<\
frameD[1, expr_] := (
q3x*D[expr, q2x] + q3y*D[expr, q2y] + q3z*D[expr, q2z] -
q2x*D[expr, q3x] - q2y*D[expr, q3y] - q2z*D[expr, q3z]
     )/Sin[\[Theta]];
frameD[2, expr_] := (
q1x*D[expr, q3x] + q1y*D[expr, q3y]+ q1z*D[expr, q3z] -
q3x*D[expr, q1x] - q3y*D[expr, q1y] - q3z*D[expr, q1z]
     )/Cos[\[Theta]];
frameD[3, expr_] := (
q2x*D[expr, q1x] + q2y*D[expr, q1y] + q2z*D[expr, q1z] -
q1x*D[expr, q2x] - q1y*D[expr, q2y] - q1z*D[expr, q2z]
    );
frameD[4, expr_] := D[expr, \[Theta]];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"0f52b20f-7a22-4b98-8874-619a4cc62492"],

Cell[TextData[{
 "Let ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox["\[CapitalGamma]", 
     StyleBox[
      RowBox[{"i", "j"}], "TI"], 
     StyleBox["k", "TI"]], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "f5cbfe60-30f2-4a07-af77-e447ffa2c1a8"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "96a2140c-23a0-44d6-b6d9-214c7957ec99"],
 " be the connection coefficients given by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["D", "TI"], 
      SubscriptBox[
       StyleBox["m", "TI"], 
       StyleBox["i", "TI"]]], 
     SubscriptBox[
      StyleBox["m", "TI"], 
      StyleBox["j", "TI"]], "\[LongEqual]", 
     SubsuperscriptBox["\[CapitalGamma]", 
      StyleBox[
       RowBox[{"i", "j"}], "TI"], 
      StyleBox["k", "TI"]], 
     SubscriptBox[
      StyleBox["m", "TI"], 
      StyleBox["k", "TI"]], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"67bcb52a-3e66-4a66-914b-2dcb15defd99"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"5c70978b-b8e4-4011-8355-5c8b5cfbd69c"]
}], "Text",ExpressionUUID->"404c8853-0191-4830-bbf6-b509b248310e"],

Cell[TextData[{
 "In Mathematica ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox["\[CapitalGamma]", 
     StyleBox[
      RowBox[{"i", "j"}], "TI"], 
     StyleBox["k", "TI"]], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "13c5eca6-3699-416f-96b4-991225053da5"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "21169721-e19d-4b71-8bc8-2e620f28d101"],
 " is represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Connection",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "fe52d6b3-12c5-4f77-b398-145312984efe"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d3b546b1-44c5-4140-9de3-80804bf5a3f0"],
 ":"
}], "Text",ExpressionUUID->"8cfba9e3-a3ab-4fdd-bbe4-45626d7e8ca4"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[CapitalGamma]", 
     StyleBox[
      RowBox[{"i", "j"}], "TI"], 
     StyleBox["k", "TI"]], "\[LongEqual]", 
    StyleBox[
     RowBox[{"Connection", "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "]"}],
     FontSlant->"Plain"], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"ffcbad43-54a4-4906-945e-cb32e998a321"],
 "  "
}], "DisplayFormula",ExpressionUUID->"7400ea73-cf43-4936-b040-f4fd4d4af555"],

Cell[TextData[{
 "Recall the Koszul formula ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[Cell[BoxData[
     FormBox[GridBox[{
        {Cell[TextData[{
          " ",
          Cell[BoxData[
           RowBox[{
            StyleBox["g", "TI"], 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox[
               StyleBox["D", "TI"], 
               SubscriptBox[
                StyleBox["m", "TI"], 
                StyleBox["i", "TI"]]], 
              SubscriptBox[
               StyleBox["m", "TI"], 
               StyleBox["j", "TI"]], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], 
               StyleBox["k", "TI"]]}], ")"}], "\[LongEqual]", 
            FractionBox["1", "2"], "("}]], "InlineFormula",ExpressionUUID->
           "b202c71e-53fb-4b43-a395-48b37d267904"],
          " "
         }],ExpressionUUID->"ee8a4a3b-fdb3-48bd-8cdb-d876472e224d"], Cell[
         TextData[{
          " ",
          Cell[BoxData[
           RowBox[{
            SubscriptBox[
             StyleBox["m", "TI"], 
             StyleBox["i", "TI"]], 
            StyleBox["g", "TI"], 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox[
               StyleBox["m", "TI"], 
               StyleBox["j", "TI"]], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], 
               StyleBox["k", "TI"]]}], ")"}], "+", 
            SubscriptBox[
             StyleBox["m", "TI"], 
             StyleBox["j", "TI"]], 
            StyleBox["g", "TI"], 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox[
               StyleBox["m", "TI"], 
               StyleBox["i", "TI"]], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], 
               StyleBox["k", "TI"]]}], ")"}], "-", 
            SubscriptBox[
             StyleBox["m", "TI"], 
             StyleBox["k", "TI"]], 
            StyleBox["g", "TI"], 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox[
               StyleBox["m", "TI"], 
               StyleBox["i", "TI"]], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], 
               StyleBox["j", "TI"]]}], ")"}]}]], "InlineFormula",
           ExpressionUUID->"a3f18924-8f6b-4785-ad58-3187f90d190f"],
          " "
         }],ExpressionUUID->"8d7eca6c-7684-41af-a62e-c66def3c5ad9"]},
        {Cell[TextData[{
          " ",
          Cell[
          "\[Null]", "InlineFormula",ExpressionUUID->
           "60e04dbc-6126-4859-bcd7-520942578f74"],
          " "
         }],ExpressionUUID->"dcbb1e66-3640-4159-bfcc-5f7bcbc4fc52"], Cell[
         TextData[{
          " ",
          Cell[BoxData[
           RowBox[{"+", 
            StyleBox["g", "TI"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"[", 
               RowBox[{
                SubscriptBox[
                 StyleBox["m", "TI"], 
                 StyleBox["i", "TI"]], ",", 
                SubscriptBox[
                 StyleBox["m", "TI"], 
                 StyleBox["j", "TI"]]}], "]"}], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], 
               StyleBox["k", "TI"]]}], ")"}], "-", 
            StyleBox["g", "TI"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"[", 
               RowBox[{
                SubscriptBox[
                 StyleBox["m", "TI"], 
                 StyleBox["j", "TI"]], ",", 
                SubscriptBox[
                 StyleBox["m", "TI"], 
                 StyleBox["k", "TI"]]}], "]"}], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], 
               StyleBox["i", "TI"]]}], ")"}], "+", 
            StyleBox["g", "TI"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"[", 
               RowBox[{
                SubscriptBox[
                 StyleBox["m", "TI"], 
                 StyleBox["k", "TI"]], ",", 
                SubscriptBox[
                 StyleBox["m", "TI"], 
                 StyleBox["i", "TI"]]}], "]"}], ",", 
              SubscriptBox[
               StyleBox["m", "TI"], 
               StyleBox["j", "TI"]]}], ")"}], 
            RowBox[{")", "."}]}]], "InlineFormula",ExpressionUUID->
           "a4cb8387-e780-4540-8cb9-b23a2f662cdb"],
          " "
         }],ExpressionUUID->"30fa5004-5195-4b27-bdbd-d2e016937e53"]}
       }], TraditionalForm]],ExpressionUUID->
     "031a0726-356e-4867-81f2-94197ee183ca"], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"e2a08fb6-50da-4932-85e3-2b5265f8fa9c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"f72c2b9b-d66c-48d1-b882-ec2ccefc2a7c"]
}], "Text",ExpressionUUID->"e6b90967-88f2-461b-bfd0-6e37680fca21"],

Cell[TextData[{
 "The following code uses the Koszul formula to compute ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"Connection", "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "31553cf0-3a50-44b5-b816-65e5bd088163"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "85b57b62-c5e8-4aca-b89c-6c3cbfda5a15"],
 ":"
}], "Text",ExpressionUUID->"3d9185bb-802e-4ea0-9b93-b53ae86ff88f"],

Cell["\<\
Connection=Table[
1/2(
frameD[i, metric[[j, k]]] + frameD[j, metric[[i, k]]] - frameD[k, metric[[i, \
j]]] + 
cLow[[i, j, k]] - cLow[[j, k, i]] + cLow[[k, i, j]]
)*inversemetric[[k,k]],
{i,1,4},{j,1,4},{k,1,4}
];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"132c89e2-0a7a-4d0a-b52e-1336c92d96a2"],

Cell[TextData[{
 "The Riemannian curvature tensor is given by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["R", "TI"], 
      StyleBox[
       RowBox[{"i", "j", "k", "l"}], "TI"]], "\[LongEqual]", 
     StyleBox["g", "TI"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["D", "TI"], 
        SubscriptBox[
         StyleBox["m", "TI"], 
         StyleBox["i", "TI"]]], 
       SubscriptBox[
        StyleBox["D", "TI"], 
        SubscriptBox[
         StyleBox["m", "TI"], 
         StyleBox["j", "TI"]]], 
       SubscriptBox[
        StyleBox["m", "TI"], 
        StyleBox["l", "TI"]], "-", 
       SubscriptBox[
        StyleBox["D", "TI"], 
        SubscriptBox[
         StyleBox["m", "TI"], 
         StyleBox["j", "TI"]]], 
       SubscriptBox[
        StyleBox["D", "TI"], 
        SubscriptBox[
         StyleBox["m", "TI"], 
         StyleBox["i", "TI"]]], 
       SubscriptBox[
        StyleBox["m", "TI"], 
        StyleBox["l", "TI"]], "-", 
       SubscriptBox[
        StyleBox["D", "TI"], 
        RowBox[{"[", 
         RowBox[{
          SubscriptBox[
           StyleBox["m", "TI"], 
           StyleBox["i", "TI"]], ",", 
          SubscriptBox[
           StyleBox["m", "TI"], 
           StyleBox["j", "TI"]]}], "]"}]], 
       SubscriptBox[
        StyleBox["m", "TI"], 
        StyleBox["l", "TI"]], ",", 
       SubscriptBox[
        StyleBox["m", "TI"], 
        StyleBox["k", "TI"]]}], ")"}], "."}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"16b4248d-99af-4c20-ba83-53edd8658968"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "814ad8c4-ea9a-4922-bf55-687205ff12c8"],
 " In Mathematica ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["R", "TI"], 
     StyleBox[
      RowBox[{"i", "j", "k", "l"}], "TI"]], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"e45e12f9-a1f5-4ca5-8d53-39df959d34bb"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "da7cd393-5bc9-4150-9ecf-083719e0ca86"],
 " is represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"Rm", "[", " ", 
      RowBox[{"[", " ", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], " ", "]"}], " ", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "a869de14-1efd-48d4-9066-cacbbb93f244"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "97aa7b17-e026-45e3-a729-811c9d32e889"],
 ": ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["R", "TI"], 
      StyleBox[
       RowBox[{"i", "j", "k", "l"}], "TI"]], "\[LongEqual]", 
     StyleBox[
      RowBox[{"Rm", "[", " ", 
       RowBox[{"[", " ", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l"}], " ", "]"}], " ", "]"}],
      FontSlant->"Plain"], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"0dc028eb-7736-4055-b309-da23b70e0329"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"92f21586-7d25-4b5b-aef1-c55d97c6c3e0"]
}], "Text",ExpressionUUID->"9a877180-e5bc-409a-8ffa-0b68a4801c51"],

Cell[TextData[{
 "In terms of the connection coefficients ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox["\[CapitalGamma]", 
     StyleBox[
      RowBox[{"i", "j"}], "TI"], 
     StyleBox["k", "TI"]], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "20226872-3567-4682-91b7-4c2849742ae6"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ecc83acc-cf02-4513-b6a1-5104fde50016"],
 ", we have ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["R", "TI"], 
      StyleBox[
       RowBox[{"i", "j", "k", "l"}], "TI"]], "\[LongEqual]", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["m", "TI"], 
        StyleBox["i", "TI"]], 
       SubsuperscriptBox["\[CapitalGamma]", 
        StyleBox[
         RowBox[{"j", "l"}], "TI"], 
        StyleBox["p", "TI"]], "-", 
       SubscriptBox[
        StyleBox["m", "TI"], 
        StyleBox["j", "TI"]], 
       SubsuperscriptBox["\[CapitalGamma]", 
        StyleBox[
         RowBox[{"i", "l"}], "TI"], 
        StyleBox["p", "TI"]], "+", 
       SubsuperscriptBox["\[CapitalGamma]", 
        StyleBox[
         RowBox[{"j", "l"}], "TI"], 
        StyleBox["r", "TI"]], 
       SubsuperscriptBox["\[CapitalGamma]", 
        StyleBox[
         RowBox[{"i", "r"}], "TI"], 
        StyleBox["p", "TI"]], "-", 
       SubsuperscriptBox["\[CapitalGamma]", 
        StyleBox[
         RowBox[{"i", "l"}], "TI"], 
        StyleBox["r", "TI"]], 
       SubsuperscriptBox["\[CapitalGamma]", 
        StyleBox[
         RowBox[{"j", "r"}], "TI"], 
        StyleBox["p", "TI"]], "-", 
       SubsuperscriptBox[
        StyleBox["c", "TI"], 
        StyleBox[
         RowBox[{"i", "j"}], "TI"], 
        StyleBox["r", "TI"]], 
       SubsuperscriptBox["\[CapitalGamma]", 
        StyleBox[
         RowBox[{"r", "l"}], "TI"], 
        StyleBox["p", "TI"]]}], ")"}], 
     SubscriptBox[
      StyleBox["g", "TI"], 
      StyleBox[
       RowBox[{"p", "k"}], "TI"]], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"e6603380-60b5-47ac-b9d4-abd84a608abb"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "65f9a969-49fe-4d16-8873-f2bc41ac947a"],
 " Hence Mathematica definition of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"Rm", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "ca8a8b05-3fad-45ce-898c-2aad9b4aa628"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "aae52b25-bc01-4de5-987e-05125bddd09f"],
 " is as follows:"
}], "Text",ExpressionUUID->"0d189abe-7d2a-4565-b0c6-4d3cc3066a21"],

Cell["\<\

Rm=Table[
(
frameD[i,Connection[[j,l,k]]] - frameD[j,Connection[[i,l,k]]] +
Sum[
Connection[[j,l,r]]*Connection[[i,r,k]]
,{r,1,4}
]
-Sum[
Connection[[i,l,r]]*Connection[[j,r,k]]
,{r,1,4}]
-Sum[
c[[i,j,r]]*Connection[[r,l,k]]
,{r,1,4}
]
)*metric[[k,k]]
,{i,1,4},{j,1,4},{k,1,4},{l,1,4}
];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"91109836-0501-4f2e-8072-4646b12c9f0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Differential Operators and Curvature Expansions", "Chapter",ExpressionUUID->"f627a091-7cc9-412b-aad7-c7a9bdc94b57"],

Cell[TextData[{
 "This section contains code for some differential operators that appear in \
the curvature expansion and the Morse-Bott formula. We begin with the \
covariant derivatives of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"257f8dca-ec5f-4239-b0c8-0f43aee23fb7"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1f194195-7770-469d-bcea-71b9a319d3a0"],
 "- and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "3"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"84e2514d-5a4e-48ad-bda1-8d86f4401ed3"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e0c74ba8-e935-427f-87fe-4df20d9aa326"],
 "-tensors. For a ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"3056340e-69bd-4904-9f12-a59803a683d3"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "27d30c13-6190-46bb-bff6-5eec0bf1522d"],
 "-tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["h", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "b198675f-b6f2-4afa-ad69-cc092b0fc66d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7addf207-f8fb-43b5-9b86-830201f88aa5"],
 ", represented by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["h",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "1b0641a1-cae9-4a70-bed3-48d1e05cdf77"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b6a6faa7-9347-4529-9baa-1f5ee0d2f4d6"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"CovD2", "[", "h", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "a5138bea-16ce-4124-8db3-c23d7f36b5f6"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "a291ff63-50a6-4a24-8c6f-86982093dcc1"],
 " represents the covariant derivative of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["h", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "56be39c3-9b03-4861-9ba6-26ff7d79fd9a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "fefe8d82-c11e-42ab-b615-79556a06ce95"],
 ":"
}], "Text",ExpressionUUID->"86d81935-2cbf-4af3-bd7f-ba408c92771c"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["D", "TI"], 
     StyleBox["i", "TI"]], 
    SubscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"j", "k"}], "TI"]], "\[LongEqual]", 
    StyleBox[
     RowBox[{
      RowBox[{"CovD2", "[", "h", "]"}], "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "]"}],
     FontSlant->"Plain"], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"e978a7f9-7a92-42b9-b010-7230e5578472"],
 "  "
}], "DisplayFormula",ExpressionUUID->"f39af7ff-06f6-4270-ab63-17929003fd96"],

Cell["\<\
CovD2[h_] := 
  Table[
  frameD[i, h[[j, k]]] - 
  Sum[Connection[[i, j, l]]*h[[l, k]]
      + Connection[[i, k, l]]*h[[j, l]], {l, 1, 4}], 
      {i, 1, 4}, {j, 1, 4}, {k, 1, 4}
     ];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"fa92799b-f43d-4e05-98d0-b468dbf2c480"],

Cell[TextData[{
 "For a ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "3"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f4a4cc90-95fa-4d55-868e-cde4a687d595"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2a6e2529-c98d-4f1d-85dc-8a7578ce7c6e"],
 "-tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["A", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "da703c10-c3b4-44ca-b785-9e7d7c0d17ab"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "9d607a88-9b33-4ff6-a21e-c8939995cc75"],
 ", represented by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["A",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "6fda3c5f-de7b-4121-a5f4-216627bc6096"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "9fe42966-0035-4c6e-82f5-355aaca42da1"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"CovD3", "[", "A", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "bf164ff0-2107-4b37-9556-0deda229640b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "a6bd3470-35a1-4cf9-b98c-3a421e0061c1"],
 " represents the covariant derivative of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["A", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "5f559784-e213-4bed-bb5a-0dbc8d693d9d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1698e019-675b-40ff-a77b-44a6b9df635d"],
 "."
}], "Text",ExpressionUUID->"421383c8-0f42-42f3-a576-ee0169d6f2e0"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["D", "TI"], 
     StyleBox["i", "TI"]], 
    SubscriptBox[
     StyleBox["A", "TI"], 
     StyleBox[
      RowBox[{"j", "k", "l"}], "TI"]], "\[LongEqual]", 
    StyleBox[
     RowBox[{
      RowBox[{"CovD3", "[", "A", "]"}], "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", "]"}],
     FontSlant->"Plain"], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"10735c03-431e-4a14-bb84-16abc1cef64d"],
 "  "
}], "DisplayFormula",ExpressionUUID->"7ef793f9-2cf6-45a2-b19b-4fd1535999e4"],

Cell["\<\
CovD3[A_] := 
  Table[
  frameD[i, A[[j, k, l]]] - 
    Sum[Connection[[i, j, m]]*A[[m, k, l]]
      + Connection[[i, k, m]]*A[[j, m, l]]
      + Connection[[i, l, m]]*A[[j, k, m]], 
      {m, 1, 4}], {i, 1, 4}, {j,1, 4}, {k, 1, 4}, {l, 1, 4}
     ];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"2b2a2850-28c6-4cdc-95b7-a6b3aa687af3"],

Cell[TextData[{
 "Recall that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"T", "h"}], "TI"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"82c4c268-02a6-4391-9436-e28fae386744"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "85f42559-70b7-47db-8f75-7b5f97141d93"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"L", "h"}], "TI"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"0d16965b-97ee-4c51-a59c-6e49de078fd7"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2b28d3a3-fc2a-4e5c-a46b-c922e3a079a0"],
 " are given by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       StyleBox[
        RowBox[{"T", "h"}], "TI"], ")"}], 
      StyleBox[
       RowBox[{"i", "j", "k"}], "TI"]], "\[LongEqual]", 
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["D", "TI"], 
        StyleBox["i", "TI"]], 
       SubscriptBox[
        StyleBox["h", "TI"], 
        StyleBox[
         RowBox[{"j", "k"}], "TI"]], "+", 
       SubscriptBox[
        StyleBox["D", "TI"], 
        StyleBox["j", "TI"]], 
       SubscriptBox[
        StyleBox["h", "TI"], 
        StyleBox[
         RowBox[{"k", "i"}], "TI"]], "-", 
       SubscriptBox[
        StyleBox["D", "TI"], 
        StyleBox["k", "TI"]], 
       SubscriptBox[
        StyleBox["h", "TI"], 
        StyleBox[
         RowBox[{"i", "j"}], "TI"]]}], ")"}], ","}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"3fe8027d-2ec1-4e01-acb9-1b73c2890aad"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1c6ea09e-d252-4fd6-98a5-66f060f7f850"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       StyleBox[
        RowBox[{"L", "h"}], "TI"], ")"}], 
      StyleBox[
       RowBox[{"i", "j", "k", "l"}], "TI"]], "\[LongEqual]", 
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{"-", 
       SubscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox[
           StyleBox["D", "TI"], 
           RowBox[{
            StyleBox["i", "TI"], ",", 
            StyleBox["k", "TI"]}], "2"], 
          StyleBox["h", "TI"]}], ")"}], 
        StyleBox[
         RowBox[{"j", "l"}], "TI"]], "+", 
       SubscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox[
           StyleBox["D", "TI"], 
           RowBox[{
            StyleBox["i", "TI"], ",", 
            StyleBox["l", "TI"]}], "2"], 
          StyleBox["h", "TI"]}], ")"}], 
        RowBox[{
         StyleBox["j", "TI"], ",", 
         StyleBox["k", "TI"]}]], "+", 
       SubscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox[
           StyleBox["D", "TI"], 
           StyleBox[
            RowBox[{"j", "k"}], "TI"], "2"], 
          StyleBox["h", "TI"]}], ")"}], 
        StyleBox[
         RowBox[{"i", "l"}], "TI"]], "-", 
       SubscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox[
           StyleBox["D", "TI"], 
           RowBox[{
            StyleBox["j", "TI"], ",", 
            StyleBox["l", "TI"]}], "2"], 
          StyleBox["h", "TI"]}], ")"}], 
        StyleBox[
         RowBox[{"i", "k"}], "TI"]]}], ")"}], "+", 
     FractionBox["1", "2"], 
     SuperscriptBox[
      StyleBox["g", "TI"], 
      StyleBox[
       RowBox[{"p", "q"}], "TI"]], 
     SubscriptBox[
      StyleBox["R", "TI"], 
      StyleBox[
       RowBox[{"i", "j", "k", "p"}], "TI"]], 
     SubscriptBox[
      StyleBox["h", "TI"], 
      StyleBox[
       RowBox[{"q", "l"}], "TI"]], "-", 
     FractionBox["1", "2"], 
     SuperscriptBox[
      StyleBox["g", "TI"], 
      StyleBox[
       RowBox[{"p", "q"}], "TI"]], 
     SubscriptBox[
      StyleBox["R", "TI"], 
      StyleBox[
       RowBox[{"i", "j", "l", "p"}], "TI"]], 
     SubscriptBox[
      StyleBox["h", "TI"], 
      StyleBox[
       RowBox[{"k", "q"}], "TI"]], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"eaf6727c-4dc1-4461-bbfd-764fc55bb872"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4fa08cc3-4d19-4019-87bd-1da640d12a79"],
 " In Mathematica, ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"T", "h"}], "TI"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"99f5d7c8-bbb9-451a-b211-6c1b10156d15"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "83ddfa74-a508-4118-bbb4-5b9e9de3690e"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"L", "h"}], "TI"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"dbb4625e-0a40-469c-966a-b738ad5e5e2a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "aa65aee4-ab7b-4974-a378-af894d6070e3"],
 " are represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"T", "[", "h", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "a6b40e32-7998-46ff-8e0f-b772df88f17a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b9777950-b344-4a71-921b-9b43489f01ff"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"L", "[", "h", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "af4cbb34-afc4-4711-bdd9-c0c0434a3c50"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "671699dc-3736-4fd3-b54a-907847a0e45b"],
 " respectively: ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       StyleBox[
        RowBox[{"T", "h"}], "TI"], ")"}], 
      StyleBox[
       RowBox[{"i", "j", "k"}], "TI"]], "\[LongEqual]", 
     StyleBox[
      RowBox[{
       RowBox[{"T", "[", "h", "]"}], " ", "[", " ", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "]"}],
      FontSlant->"Plain"], ","}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"da18859b-4e48-422d-aed2-4a9d75b163e3"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "76aac864-c065-45e8-94d1-0faf4ce465d2"],
 " ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       StyleBox[
        RowBox[{"L", "h"}], "TI"], ")"}], 
      StyleBox[
       RowBox[{"i", "j", "k", "l"}], "TI"]], "\[LongEqual]", 
     StyleBox[
      RowBox[{
       RowBox[{"L", "[", "h", "]"}], " ", "[", " ", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", "]"}],
      FontSlant->"Plain"], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"44e7fcbf-2244-4790-b23e-d8c8c3046013"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"a90baf27-a8c5-41fd-aae1-3f6b0328d504"]
}], "Text",ExpressionUUID->"4685e127-31ad-4988-82c8-28fe54f9fc64"],

Cell[TextData[{
 "The blocks below are Mathematica definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{
      RowBox[{"T", "[", "h", "]"}], " ", "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "73401e2b-89ed-4c99-8399-7b513d4bb14b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e6adea9a-148f-4a66-bb44-32fc0d5de243"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{
      RowBox[{"L", "[", "h", "]"}], " ", "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "34f1c0d7-b921-44c5-aabd-8b959871b500"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "c9b5d18b-cd2f-47ad-8006-9ab963c7991d"],
 " respectively:"
}], "Text",ExpressionUUID->"c98d2a60-5e0d-47a5-ace2-838557c12c7b"],

Cell["\<\
T[h_] := Module[{Dh},
Dh=CovD2[h];
Table[
  1/2*(
  Dh[[i, j, k]] + Dh[[j, k, i]] - Dh[[k, i, j]]), 
      {i, 1, 4}, {j, 1, 4}, {k, 1, 4}
      ]
]      \
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"21410d1f-071a-4843-ab6e-b2c6bb2554c8"],

Cell["\<\
L[h_] := Module[{Dh,DDh},
Dh=CovD2[h];
DDh=CovD3[Dh];
Table[
1/2*(-DDh[[i, k, j, l]] + DDh[[i, l, j, k]] + 
      DDh[[j, k, i, l]] - DDh[[j, l, i, k]]) +
Sum[
    1/2*inversemetric[[m, m]]*Rm[[i, j, k, m]]*h[[m, l]] - 
    1/2*inversemetric[[m, m]]*Rm[[i, j, l, m]]*h[[k, m]], 
    {m, 1, 4}
    ],
    {i, 1, 4}, {j, 1, 4}, {k, 1, 4}, {l, 1, 4}
    ]
]    \
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"c9e40f08-16af-4a4d-82ea-cb147a17869e"],

Cell[TextData[{
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["Q", "TI"], "(", 
     RowBox[{
      SubscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["I",
        FontSlant->"Plain"]], ",", 
      SubscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["II",
        FontSlant->"Plain"]]}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"6322a48d-045e-4d40-aae6-2803bcdf4a04"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ac7e799c-f99e-4bc4-9436-d3e7fa288601"],
 " is defined by"
}], "Text",ExpressionUUID->"58f16eda-e6c6-43fb-91a7-a3b5421db365"],

Cell[TextData[{
 Cell[TextData[{
  Cell[BoxData[
   FormBox[Cell[BoxData[
     FormBox[GridBox[{
        {Cell[TextData[{
          " ",
          Cell[BoxData[
           RowBox[{
            StyleBox["Q", "TI"], 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                StyleBox["h", "TI"], 
                StyleBox["I",
                 FontSlant->"Plain"]], ",", 
               SubscriptBox[
                StyleBox["h", "TI"], 
                StyleBox["II",
                 FontSlant->"Plain"]]}], ")"}], 
             StyleBox[
              RowBox[{"i", "j", "k", "l"}], "TI"]], "\[LongEqual]"}]], 
           "InlineFormula",ExpressionUUID->
           "ed8e3782-f7ed-4527-9d69-895cd63a4cb7"],
          " "
         }],ExpressionUUID->"39264ec4-0465-42ac-95bd-9d50c869333f"], Cell[
         TextData[{
          " ",
          Cell[BoxData[
           RowBox[{
            FractionBox["1", "2"], 
            SuperscriptBox[
             StyleBox["g", "TI"], 
             StyleBox[
              RowBox[{"p", "q"}], "TI"]], 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{
               StyleBox["T", "TI"], 
               SubscriptBox[
                StyleBox["h", "TI"], 
                StyleBox["I",
                 FontSlant->"Plain"]]}], ")"}], 
             StyleBox[
              RowBox[{"j", "k", "p"}], "TI"]], 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{
               StyleBox["T", "TI"], 
               SubscriptBox[
                StyleBox["h", "TI"], 
                StyleBox["II",
                 FontSlant->"Plain"]]}], ")"}], 
             StyleBox[
              RowBox[{"i", "l", "q"}], "TI"]], "-", 
            FractionBox["1", "2"], 
            SuperscriptBox[
             StyleBox["g", "TI"], 
             StyleBox[
              RowBox[{"p", "q"}], "TI"]], 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{
               StyleBox["T", "TI"], 
               SubscriptBox[
                StyleBox["h", "TI"], 
                StyleBox["I",
                 FontSlant->"Plain"]]}], ")"}], 
             StyleBox[
              RowBox[{"i", "k", "p"}], "TI"]], 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{
               StyleBox["T", "TI"], 
               SubscriptBox[
                StyleBox["h", "TI"], 
                StyleBox["II",
                 FontSlant->"Plain"]]}], ")"}], 
             StyleBox[
              RowBox[{"j", "l", "q"}], "TI"]]}]], "InlineFormula",
           ExpressionUUID->"271c2690-1e06-4843-a13f-199add9fe429"],
          " "
         }],ExpressionUUID->"b9e90867-f979-4029-b104-cbf1d2e8d257"]},
        {Cell[TextData[{
          " ",
          Cell[
          "+", "InlineFormula",ExpressionUUID->
           "7cc66d6e-fc8b-4b9b-a53b-2619cd765a12"],
          " "
         }],ExpressionUUID->"083c8d87-5d80-4446-837c-62edbc5f3ced"], Cell[
         TextData[{
          " ",
          Cell[BoxData[
           RowBox[{
            FractionBox["1", "2"], 
            SuperscriptBox[
             StyleBox["g", "TI"], 
             StyleBox[
              RowBox[{"p", "q"}], "TI"]], 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{
               StyleBox["T", "TI"], 
               SubscriptBox[
                StyleBox["h", "TI"], 
                StyleBox["II",
                 FontSlant->"Plain"]]}], ")"}], 
             StyleBox[
              RowBox[{"j", "k", "p"}], "TI"]], 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{
               StyleBox["T", "TI"], 
               SubscriptBox[
                StyleBox["h", "TI"], 
                StyleBox["I",
                 FontSlant->"Plain"]]}], ")"}], 
             StyleBox[
              RowBox[{"i", "l", "q"}], "TI"]], "-", 
            FractionBox["1", "2"], 
            SuperscriptBox[
             StyleBox["g", "TI"], 
             StyleBox[
              RowBox[{"p", "q"}], "TI"]], 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{
               StyleBox["T", "TI"], 
               SubscriptBox[
                StyleBox["h", "TI"], 
                StyleBox["II",
                 FontSlant->"Plain"]]}], ")"}], 
             StyleBox[
              RowBox[{"i", "k", "p"}], "TI"]], 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{
               StyleBox["T", "TI"], 
               SubscriptBox[
                StyleBox["h", "TI"], 
                StyleBox["I",
                 FontSlant->"Plain"]]}], ")"}], 
             StyleBox[
              RowBox[{"j", "l", "q"}], "TI"]], "."}]], "InlineFormula",
           ExpressionUUID->"f8658699-05b4-4f8b-96a7-b7037fd5d152"],
          " "
         }],ExpressionUUID->"17a3dc9f-d8ce-4d11-bd40-1f0e6a788361"]}
       }], TraditionalForm]],ExpressionUUID->
     "a97e7a9b-dfa3-419f-9014-c01adde627a5"], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"fdffb9de-83b3-4138-8a41-9fdd7748bf1c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "838041e2-3172-410f-b916-307d4a08c4c5"],
 " In Mathematica, ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["Q", "TI"], "(", 
     RowBox[{
      SubscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["I",
        FontSlant->"Plain"]], ",", 
      SubscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["II",
        FontSlant->"Plain"]]}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"96a125ff-759c-4293-ba7e-aae723d8e18c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "9e9f284e-30f7-4c77-a791-845bdf30d0fa"],
 " is represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"Q", "[", 
      RowBox[{"h1", ",", "h2"}], "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "e7b48b4c-63fd-4fe0-b29c-42e9138bfc2b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "03c100a6-ac5a-44f8-9a06-502bcf37b0eb"],
 ":"
}], "Text",ExpressionUUID->"5f45f745-a4b9-488e-926f-8f30cd465df9"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["Q", "TI"], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["I",
         FontSlant->"Plain"]], ",", 
       SubscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["II",
         FontSlant->"Plain"]]}], ")"}], 
     StyleBox[
      RowBox[{"i", "j", "k", "l"}], "TI"]], "\[LongEqual]", 
    StyleBox[
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"h1", ",", "h2"}], "]"}], "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", "]"}],
     FontSlant->"Plain"], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"26aa8309-bea4-4fe3-a81c-9db7ec907806"],
 "  "
}], "DisplayFormula",ExpressionUUID->"2fa8ace6-326b-4ed3-903a-84b4f5bcb98c"],

Cell["\<\
Q[h1_, h2_] := Module[{T1,T2},
T1=T[h1];
T2=T[h2];
Table[
Sum[
inversemetric[[m, m]]*(
      T1[[j, k, m]]*T2[[i, l, m]]/2 -
       T1[[i, k, m]]*T2[[j, l, m]]/2 +
       T2[[j, k, m]]*T1[[i, l, m]]/2 -
       T2[[i, k, m]]*T1[[j, l, m]]/2), 
      {m, 1, 4}
      ], 
      {i, 1, 4}, {j, 1, 4}, {k, 1, 4}, {l, 1, 4}
      ]
]      \
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"ff317edb-5b45-4eae-b535-8b66ef3fc76b"],

Cell[TextData[{
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["C", "TI"], "(", 
     RowBox[{
      SubscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["I",
        FontSlant->"Plain"]], ",", 
      SubscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["II",
        FontSlant->"Plain"]], ",", 
      SubscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["III",
        FontSlant->"Plain"]]}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f293e0a1-d7d5-45f2-981f-e9c9e3ce4036"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "147d12e9-d87b-41d1-bb41-bfbd0b6c637a"],
 " is given by"
}], "Text",ExpressionUUID->"547a1a9c-ed50-48c3-ac71-8dce1c6eb7e4"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           StyleBox["C", "TI"], 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox[
               StyleBox["h", "TI"], 
               StyleBox["I",
                FontSlant->"Plain"]], ",", 
              SubscriptBox[
               StyleBox["h", "TI"], 
               StyleBox["II",
                FontSlant->"Plain"]], ",", 
              SubscriptBox[
               StyleBox["h", "TI"], 
               StyleBox["III",
                FontSlant->"Plain"]]}], ")"}], 
            StyleBox[
             RowBox[{"i", "j", "k", "l"}], "TI"]], "\[LongEqual]"}]], 
          "InlineFormula",ExpressionUUID->
          "a9c9345f-c42c-413b-a010-d317a0bfd40f"],
         " "
        }],ExpressionUUID->"9d3c5f04-2480-4f98-8bb0-d38da8219a31"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"-", 
           SuperscriptBox[
            StyleBox["g", "TI"], 
            RowBox[{
             StyleBox["p", "TI"], 
             SuperscriptBox[
              StyleBox["p", "TI"], "\[Prime]"]}]], 
           SuperscriptBox[
            StyleBox["g", "TI"], 
            RowBox[{
             StyleBox["q", "TI"], 
             SuperscriptBox[
              StyleBox["q", "TI"], "\[Prime]"]}]], 
           SubscriptBox[
            RowBox[{"(", 
             SubscriptBox[
              StyleBox["h", "TI"], "I"], ")"}], 
            RowBox[{
             SuperscriptBox[
              StyleBox["p", "TI"], "\[Prime]"], 
             SuperscriptBox[
              StyleBox["q", "TI"], "\[Prime]"]}]], 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{
              StyleBox["T", "TI"], 
              SubscriptBox[
               StyleBox["h", "TI"], "II"]}], ")"}], 
            StyleBox[
             RowBox[{"j", "k", "p"}], "TI"]], 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{
              StyleBox["T", "TI"], 
              SubscriptBox[
               StyleBox["h", "TI"], "III"]}], ")"}], 
            StyleBox[
             RowBox[{"i", "l", "q"}], "TI"]]}]], "InlineFormula",
          ExpressionUUID->"f8c74f6f-9911-4fcd-922f-38ee41b1b468"],
         " "
        }],ExpressionUUID->"49026831-c979-4c49-9fa7-8f89c380d70a"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "858826ee-17cd-45ea-8c14-03bf44b8d289"],
         " "
        }],ExpressionUUID->"ac301783-f089-4bdd-a056-fb2a403b11d2"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"+", 
           SuperscriptBox[
            StyleBox["g", "TI"], 
            RowBox[{
             StyleBox["p", "TI"], 
             SuperscriptBox[
              StyleBox["p", "TI"], "\[Prime]"]}]], 
           SuperscriptBox[
            StyleBox["g", "TI"], 
            RowBox[{
             StyleBox["q", "TI"], 
             SuperscriptBox[
              StyleBox["q", "TI"], "\[Prime]"]}]], 
           SubscriptBox[
            RowBox[{"(", 
             SubscriptBox[
              StyleBox["h", "TI"], "I"], ")"}], 
            RowBox[{
             SuperscriptBox[
              StyleBox["p", "TI"], "\[Prime]"], 
             SuperscriptBox[
              StyleBox["q", "TI"], "\[Prime]"]}]], 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{
              StyleBox["T", "TI"], 
              SubscriptBox[
               StyleBox["h", "TI"], "II"]}], ")"}], 
            StyleBox[
             RowBox[{"i", "k", "p"}], "TI"]], 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{
              StyleBox["T", "TI"], 
              SubscriptBox[
               StyleBox["h", "TI"], "III"]}], ")"}], 
            StyleBox[
             RowBox[{"j", "l", "q"}], "TI"]], "."}]], "InlineFormula",
          ExpressionUUID->"769acdb7-5be6-401b-9b9b-5b1e0939833e"],
         " "
        }],ExpressionUUID->"678206d0-1b04-4960-be42-c4333451328e"]}
      }], TraditionalForm]],ExpressionUUID->
    "e3c48a5f-bd76-43dc-8007-297ad4cc346d"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"147a9b9a-9025-4be5-942e-f020db51dcf8"],
 "  "
}], "DisplayFormula",ExpressionUUID->"b8529187-b9d9-427f-a7b9-0ce3762f1b85"],

Cell[TextData[{
 "In Mathematica, ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["C", "TI"], "(", 
     RowBox[{
      SubscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["I",
        FontSlant->"Plain"]], ",", 
      SubscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["II",
        FontSlant->"Plain"]], ",", 
      SubscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["III",
        FontSlant->"Plain"]]}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"ef1bf0bb-4681-46cb-b4b8-25c99cfac97e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4d3d4205-eb13-4a9f-b2d1-33a24c9de0e8"],
 " is represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"Cubic", "[", 
      RowBox[{"h1", ",", "h2", ",", "h3"}], "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "400adcdb-77be-4d43-8d09-292bd329befd"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "c429ba3a-15fb-4e83-b10f-55a7f39891c1"],
 ":"
}], "Text",ExpressionUUID->"09a2107e-f36c-4a9f-bfc1-4ccefe404dd0"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["C", "TI"], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["I",
         FontSlant->"Plain"]], ",", 
       SubscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["II",
         FontSlant->"Plain"]], ",", 
       SubscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["III",
         FontSlant->"Plain"]]}], ")"}], 
     StyleBox[
      RowBox[{"i", "j", "k", "l"}], "TI"]], "\[LongEqual]", 
    StyleBox[
     RowBox[{
      RowBox[{"Cubic", "[", 
       RowBox[{"h1", ",", "h2", ",", "h3"}], "]"}], "[", " ", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", "]"}],
     FontSlant->"Plain"]}], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "003926ef-6d86-4f78-9dee-102fa4fe8e5b"],
 "  "
}], "DisplayFormula",ExpressionUUID->"5a99a786-8518-48a9-b9e4-787dbbdfb8a7"],

Cell["\<\
Cubic[h1_,h2_,h3_] := Module[{T2,T3},
T2=T[h2];
T3=T[h3];
Table[
Sum[
inversemetric[[m,m]]*inversemetric[[r,r]]*h1[[m,r]]*
(-T2[[j,k,m]]*T3[[i,l,r]]+T2[[i,k,m]]*T3[[j,l,r]]),
{m,1,4},{r,1,4}
],
{i,1,4},{j,1,4},{k,1,4},{l,1,4}
]
]\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"1e461dd7-f9b1-457f-aa8d-44595d6c55cd"],

Cell[TextData[{
 "Recall that for a ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "4"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"74c00138-d849-4ac6-8131-c40785cc90fc"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "cf81c056-4bc9-45ec-92da-3a1b65996400"],
 " tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["S", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "8f395676-61fe-49ec-848f-55882fca04f2"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7c71336d-7d3e-4f57-9e7a-28e74f7da526"],
 ", we define ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["S", "TI"], "\[LongEqual]", 
     SubscriptBox[
      StyleBox["S", "TI"], "3434"], ","}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"45afa948-8695-4a7d-b001-b407d021e105"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4deb5b13-f436-470f-8969-66b8638f01c5"],
 " ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["P", "TI"], "1"], 
     StyleBox["S", "TI"], "\[LongEqual]", 
     RowBox[{"(", 
      RowBox[{"2", 
       SubscriptBox[
        StyleBox["S", "TI"], "1434"], 
       RowBox[{",", "2"}], 
       SubscriptBox[
        StyleBox["S", "TI"], "3234"], 
       RowBox[{",", "2"}], 
       SubscriptBox[
        StyleBox["S", "TI"], "2434"], 
       RowBox[{",", "2"}], 
       SubscriptBox[
        StyleBox["S", "TI"], "3134"]}], ")"}], ","}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"4f860a64-e1e4-44e1-a817-61e6dbf3de3e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "a617cf06-2418-41e7-b395-571dce4bf5f4"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["P", "TI"], "2"], 
     StyleBox["S", "TI"], "\[LongEqual]", 
     RowBox[{"(", Cell[BoxData[
       FormBox[GridBox[{
          {Cell[TextData[Cell[BoxData[
            RowBox[{"2", 
             SubscriptBox[
              StyleBox["S", "TI"], "1414"]}]], "InlineFormula",ExpressionUUID->
            "5e19f161-fabd-4dee-a0a8-eb702d783773"]],ExpressionUUID->
            "7e66934b-316f-4a1e-a4f6-0f6593c688cc"], Cell[TextData[Cell[
           BoxData[
            RowBox[{"2", 
             SubscriptBox[
              StyleBox["S", "TI"], "1234"], 
             RowBox[{"+", "2"}], 
             SubscriptBox[
              StyleBox["S", "TI"], "1432"]}]], "InlineFormula",ExpressionUUID->
            "82d9a7a3-8292-4c99-9668-5a165e347a14"]],ExpressionUUID->
            "e7ac7aa3-a7e5-4345-8376-d225b0b27c1e"], Cell[TextData[Cell[
           BoxData[
            RowBox[{"2", 
             SubscriptBox[
              StyleBox["S", "TI"], "1424"]}]], "InlineFormula",ExpressionUUID->
            "c9a6204d-43cc-4901-87ea-a43fbc964804"]],ExpressionUUID->
            "47acd184-8a7f-43aa-8382-e2d639794a64"], Cell[TextData[Cell[
           BoxData[
            RowBox[{"2", 
             SubscriptBox[
              StyleBox["S", "TI"], "1431"]}]], "InlineFormula",ExpressionUUID->
            "90b06ddf-2b5f-4742-850e-3e2c6c84cc54"]],ExpressionUUID->
            "e30592ec-13b0-4da1-94df-213a15958cd6"]},
          {Cell[TextData[Cell[
           "*", "InlineFormula",ExpressionUUID->
            "8ad23571-f195-4743-a403-8d0902361fa6"]],ExpressionUUID->
            "d9faef24-931f-4ce0-8deb-de1388aaa1a2"], Cell[TextData[Cell[
           BoxData[
            RowBox[{"2", 
             SubscriptBox[
              StyleBox["S", "TI"], "3232"]}]], "InlineFormula",ExpressionUUID->
            "50417ea7-2ddb-4465-b272-333f513940f2"]],ExpressionUUID->
            "72f5f2ee-3f34-4ae5-9efa-c8f84a6776fa"], Cell[TextData[Cell[
           BoxData[
            RowBox[{"2", 
             SubscriptBox[
              StyleBox["S", "TI"], "2432"]}]], "InlineFormula",ExpressionUUID->
            "d5b4db0a-52ed-4c88-a364-dcaaf890abeb"]],ExpressionUUID->
            "acebaf4e-199e-4d61-8650-1e49b7417e6b"], Cell[TextData[Cell[
           BoxData[
            RowBox[{"2", 
             SubscriptBox[
              StyleBox["S", "TI"], "3132"]}]], "InlineFormula",ExpressionUUID->
            "3df907d3-e8b5-4369-8c81-c6b6ce285a75"]],ExpressionUUID->
            "2166b962-af97-4943-be6f-70b2ee5077cf"]},
          {Cell[TextData[Cell[
           "*", "InlineFormula",ExpressionUUID->
            "0a2ef227-b581-4e26-a37f-3c1e43edf2d0"]],ExpressionUUID->
            "bb4557c4-4942-4654-9a31-5fad6d9e58f5"], Cell[TextData[Cell[
           "*", "InlineFormula",ExpressionUUID->
            "cfb5bc9d-43e1-4935-b083-89a71030eea6"]],ExpressionUUID->
            "f1a9b98b-df6c-4773-8efa-0bc87a84e1bd"], Cell[TextData[Cell[
           BoxData[
            RowBox[{"2", 
             SubscriptBox[
              StyleBox["S", "TI"], "2424"]}]], "InlineFormula",ExpressionUUID->
            "805ad35b-b396-4982-9c1c-7dbc351567be"]],ExpressionUUID->
            "f10adf49-dc53-405e-bcc2-bad904b5aae9"], Cell[TextData[Cell[
           BoxData[
            RowBox[{"2", 
             SubscriptBox[
              StyleBox["S", "TI"], "2134"], 
             RowBox[{"+", "2"}], 
             SubscriptBox[
              StyleBox["S", "TI"], "2431"]}]], "InlineFormula",ExpressionUUID->
            "a694f700-bf94-4821-a0a9-d13b2f8ac952"]],ExpressionUUID->
            "a9daf0f8-16bb-444a-81b3-bcd92795c26f"]},
          {Cell[TextData[Cell[
           "*", "InlineFormula",ExpressionUUID->
            "1327b19f-cee4-47c6-b80b-21dc76af5df7"]],ExpressionUUID->
            "a1a92610-a232-4329-babb-1db4d612a858"], Cell[TextData[Cell[
           "*", "InlineFormula",ExpressionUUID->
            "cda4a8e2-a047-429f-ab6f-0b08cb784909"]],ExpressionUUID->
            "83be216d-e356-4d81-bf40-ae296d1496d2"], Cell[TextData[Cell[
           "*", "InlineFormula",ExpressionUUID->
            "a0f02a3f-ae17-4b5f-bafb-f5358936023f"]],ExpressionUUID->
            "f4c301fd-ca3d-4a1e-8aa9-2f4385da95ae"], Cell[TextData[Cell[
           BoxData[
            RowBox[{"2", 
             SubscriptBox[
              StyleBox["S", "TI"], "3131"]}]], "InlineFormula",ExpressionUUID->
            "65390aab-658a-4019-bcdd-35d2354dd3cf"]],ExpressionUUID->
            "b0ccbec4-8b1c-4f59-8b36-79fe483047ae"]}
         },
         GridBoxAlignment->{
          "Columns" -> {Center, Center, Center, {Center}}, 
           "Rows" -> {{Baseline}}}], TraditionalForm]],ExpressionUUID->
       "a9192518-3406-4d84-a0dd-d9f70e5d794a"], ")"}], "."}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "208b1b7f-13bd-4019-a56a-018714a13f30"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"b00e58eb-4554-4893-b335-af5d6b6817d9"]
}], "Text",ExpressionUUID->"dda45de5-2af1-473f-a697-d13e72e0cf79"],

Cell[TextData[{
 "In Mathematica, ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["S", "TI"]}], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "dcbfb437-e8fb-4d7a-95c1-8926f4bc8051"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "454e7c7e-e731-4aa0-af29-7ae337ebe46e"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["P", "TI"], "1"], 
     StyleBox["S", "TI"]}], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "161c5c59-b3d6-4997-ba49-b4f586cbe715"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ef0e229d-1af5-48ab-b83b-42dc02bc3b1b"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["P", "TI"], "2"], 
     StyleBox["S", "TI"]}], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "b713daf2-2885-4147-9b25-5dcfbc4e3b2b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "01267267-6941-4e55-be4e-34e717fe5d99"],
 " are represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"P0", "[", "S", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "145874c0-c853-478b-97c8-fbe5dafacbaa"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "fc3deb54-2097-4fe5-b4c8-5c0f84d5a1fc"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"P1", "[", "S", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "b4223b4b-face-4766-9a35-76762ba4ad07"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e108ec49-3f8e-483a-ba4c-ccd2cf5ba734"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"P2", "[", "S", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "281a7f4e-1e1e-4a4f-a4c0-4e0467471a69"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4f415dd1-5a8d-426a-ae83-8805386befdc"],
 " respectively:"
}], "Text",ExpressionUUID->"265ec3ab-5e23-4e26-93cd-10a17a3755ff"],

Cell["P0[S_] := S[[3,4,3,4]]", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"344c9cde-9151-47ba-a329-6f72b97d91f9"],

Cell["\<\
P1[S_] := 
{2 S[[1, 4, 3, 4]], 2 S[[3, 2, 3, 4]], 2 S[[2, 4, 3, 4]], 2 S[[3, 1, 3, 4]]}\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"7b92145f-18f5-4e97-9b80-9600dff843c7"],

Cell["\<\
P2[S_] := 
{
{2S[[1, 4, 1, 4]], (2S[[1, 2, 3, 4]] + 2S[[1, 4, 3, 2]]), 
2S[[1, 4, 2, 4]], 2S[[1, 4, 3, 1]]},
{(2S[[1, 2, 3, 4]] + 2S[[1, 4, 3, 2]]), 2S[[3, 2, 3, 2]], 
2S[[2, 4, 3, 2]], 2S[[3, 1, 3, 2]]},
{2S[[1, 4, 2, 4]], 2S[[2, 4, 3, 2]], 
2S[[2, 4, 2, 4]], (2S[[2, 1, 3, 4]] + 2S[[2, 4, 3, 1]])},
{2S[[1, 4, 3, 1]], 2S[[3, 1, 3, 2]], 
(2S[[2, 1, 3, 4]] + 2S[[2, 4, 3, 1]]), 2S[[3, 1, 3, 1]]}
}\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"a298790f-990f-4842-855a-a6f94c606ba5"],

Cell[TextData[{
 "Recall that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["H", "TI"], "\[LongEqual]", 
     SubscriptBox[
      StyleBox["P", "TI"], "2"], 
     StyleBox["R", "TI"], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"cf3702be-e827-4438-9fbe-3604e2fc29a1"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2b477b37-9807-4a4d-aac6-90f0badf11c7"],
 " In Mathematica, ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["H", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "28ba7503-507f-4e6b-8604-d28158be6c37"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "52109461-f20e-4bb6-b997-415557ffac93"],
 " is represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["H",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "9c213fd4-1c39-473d-9348-0378c8125ae9"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4844d9fa-373a-43f0-bafd-55ba965f4059"],
 "."
}], "Text",ExpressionUUID->"446e3fe6-a142-48a9-8c9a-19daaa70c124"],

Cell["H=P2[Rm]//Simplify;", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"88ed3f73-c799-43f2-b836-5b4628548391"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Construction of ",
 Cell[BoxData[Cell[TextData[{
   Cell[BoxData[
    FormBox[
     SuperscriptBox[
      StyleBox["h", "TI"], 
      RowBox[{"(", "1", ")"}]], TraditionalForm]], "InlineFormula",
    ExpressionUUID->"811bd088-b696-44ce-ba7b-57fef58d3b72"],
   "  "
  }], "DisplayFormula",ExpressionUUID->
   "5446957d-99b1-4beb-b665-5c3200d73e53"]],ExpressionUUID->
  "606525f4-cef7-4868-81a2-bb25b5f9bc90"],
 " and ",
 Cell[BoxData[Cell[TextData[{
   Cell[BoxData[
    FormBox[
     SuperscriptBox[
      StyleBox["h", "TI"], 
      RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
    ExpressionUUID->"1045d2f4-41f7-4fca-8e8b-5317fc706f13"],
   "  "
  }], "DisplayFormula",ExpressionUUID->
   "11dcecb4-b0aa-4e5c-81de-4081979249c1"]],ExpressionUUID->
  "b0564841-8d1e-459b-bbf7-9f7d8e40b68a"],
 "."
}], "Chapter",ExpressionUUID->"b23398b5-3b0a-4dc7-b336-ed9c29fe3a41"],

Cell[TextData[{
 "This section contains the code that constructs ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SuperscriptBox[
     StyleBox["h", "TI"], 
     RowBox[{"(", "1", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"7a7b9050-95c3-4b7a-b9be-40cdfe905ae2"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "74558974-dfef-45f7-8067-981857c7a124"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SuperscriptBox[
     StyleBox["h", "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"bcfa0388-5192-4c52-a8e3-b3b14c6e166f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d037c8ee-320c-49fe-8544-0bb8ecaff28c"],
 ". Recall that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["q", "TI"], "1"], ",", 
       SubscriptBox[
        StyleBox["q", "TI"], "2"], ",", 
       SubscriptBox[
        StyleBox["q", "TI"], "3"]}], ")"}], "\[Element]", 
     StyleBox["S", "TI"], 
     StyleBox["O", "TI"], 
     RowBox[{"(", "3", ")"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"0a6cb88b-246c-40ab-b773-90f4454e6dcf"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "23911255-38c9-4b14-bc88-d99cc435c04b"],
 " and components of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["q", "TI"], 
     StyleBox["i", "TI"]], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "5e9590fe-1de4-46b0-aa7f-b764265865d5"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "8090a37e-bcf3-4ece-9202-029a4010b92d"],
 " are expressed as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{
      SubscriptBox[
       StyleBox["q", "TI"], 
       StyleBox[
        RowBox[{"i", "x"}], "TI"]], ",", 
      SubscriptBox[
       StyleBox["q", "TI"], 
       StyleBox[
        RowBox[{"i", "y"}], "TI"]], ",", 
      SubscriptBox[
       StyleBox["q", "TI"], 
       StyleBox[
        RowBox[{"i", "z"}], "TI"]]}], ")"}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"0a7c42ad-ce9d-4625-a412-86b113e3ee8b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2256aa59-9d77-4e43-9f8f-336584290518"],
 "."
}], "Text",ExpressionUUID->"b7218a8e-a9ea-470f-aaa6-a8fd6359cc0e"],

Cell["\<\
q1 = q1x*{1, 0, 0} + q1y*{0, 1, 0} + q1z*{0, 0, 1};
q2 = q2x*{1, 0, 0} + q2y*{0, 1, 0} + q2z*{0, 0, 1};
q3 = q3x*{1, 0, 0} + q3y*{0, 1, 0} + q3z*{0, 0, 1};\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"8f12f288-b09a-4f01-ae09-bbb6f351d126"],

Cell[TextData[{
 "For ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["u", "TI"], "\[Element]", 
     SuperscriptBox[
      StyleBox["R",
       FontSlant->"Plain"], "3"]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"de8ba590-2b2f-4628-9982-e507a33273b9"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "106b333a-a4fe-4c49-8cf6-3e437e57e520"],
 ", the vector field ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["K", "TI"], 
      StyleBox["u", "TI"]], "\[LongEqual]", 
     RowBox[{"(", 
      RowBox[{
       StyleBox["u", "TI"], "\[Wedge]", 
       SubscriptBox[
        StyleBox["p", "TI"], "1"], ",", 
       StyleBox["u", "TI"], "\[Wedge]", 
       SubscriptBox[
        StyleBox["p", "TI"], "2"]}], ")"}]}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"870d1f11-fbe2-4df4-9904-53de84fd299e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d2d19194-4b8a-4f55-9075-faa187d355bc"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["J", "TI"], 
      StyleBox["u", "TI"]], "\[LongEqual]", 
     RowBox[{"(", 
      RowBox[{
       StyleBox["u", "TI"], "\[Wedge]", 
       SubscriptBox[
        StyleBox["p", "TI"], "1"], 
       RowBox[{",", "-"}], 
       StyleBox["u", "TI"], "\[Wedge]", 
       SubscriptBox[
        StyleBox["p", "TI"], "2"]}], ")"}]}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"f16ad73d-c339-4d39-9c4e-0152c4df32cd"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "5fce05df-679f-48eb-b817-a12a6a002584"],
 " can be expressed under the frame ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["m", "TI"], 
     StyleBox["i", "TI"]], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "23cc15fb-6550-4263-90d5-f9dbd7d9e8da"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ca67ea95-e3b9-476e-b7cc-607466c010e1"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["K", "TI"], 
      StyleBox["u", "TI"]], 
     RowBox[{"\[LongEqual]", "sin\[Theta]"}], 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        StyleBox["q", "TI"], "1"], ",", 
       StyleBox["u", "TI"]}], "\[RightAngleBracket]"}], 
     SubscriptBox[
      StyleBox["m", "TI"], "1"], 
     RowBox[{"+", "cos\[Theta]"}], 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        StyleBox["q", "TI"], "2"], ",", 
       StyleBox["u", "TI"]}], "\[RightAngleBracket]"}], 
     SubscriptBox[
      StyleBox["m", "TI"], "2"], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        StyleBox["q", "TI"], "3"], ",", 
       StyleBox["u", "TI"]}], "\[RightAngleBracket]"}], 
     SubscriptBox[
      StyleBox["m", "TI"], "3"], ","}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"453a139f-54ac-4396-a06d-2ec49d1c59b6"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "02e2656f-03a5-4152-bd5a-ba4c3fa79620"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["J", "TI"], 
      StyleBox["u", "TI"]], 
     RowBox[{"\[LongEqual]", "cos\[Theta]"}], 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        StyleBox["q", "TI"], "2"], ",", 
       StyleBox["u", "TI"]}], "\[RightAngleBracket]"}], 
     SubscriptBox[
      StyleBox["m", "TI"], "1"], 
     RowBox[{"+", "sin\[Theta]"}], 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        StyleBox["q", "TI"], "1"], ",", 
       StyleBox["u", "TI"]}], "\[RightAngleBracket]"}], 
     SubscriptBox[
      StyleBox["m", "TI"], "2"], "-", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        StyleBox["q", "TI"], "3"], ",", 
       StyleBox["u", "TI"]}], "\[RightAngleBracket]"}], 
     SubscriptBox[
      StyleBox["m", "TI"], "4"], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"57250f33-decc-4379-9868-b9d07d410317"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "68040579-67bb-4f90-b2bb-587145e79a93"],
 " Moreover, ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["K", "TI"], 
      RowBox[{
       SubscriptBox[
        StyleBox["p", "TI"], "1"], "+", 
       SubscriptBox[
        StyleBox["p", "TI"], "2"]}]], 
     RowBox[{"\[LongEqual]", 
      RowBox[{"2", "cos\[Theta]sin\[Theta]"}]}], 
     SubscriptBox[
      StyleBox["m", "TI"], "1"], ","}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"083f2810-fb68-4dc0-a9e7-80d8675b217c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "34324901-5f4b-4ec1-b144-394ffe53b678"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["K", "TI"], 
      RowBox[{
       SubscriptBox[
        StyleBox["p", "TI"], "2"], "-", 
       SubscriptBox[
        StyleBox["p", "TI"], "1"]}]], 
     RowBox[{"\[LongEqual]", 
      RowBox[{"2", "cos\[Theta]sin\[Theta]"}]}], 
     SubscriptBox[
      StyleBox["m", "TI"], "2"], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"40adccc8-1ea0-4b6c-8f24-09258ae2446b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"dc49787d-05aa-476c-bb67-52b796b5c37f"]
}], "Text",ExpressionUUID->"ffb76cd7-66c9-4361-b405-b2444ef16acb"],

Cell[TextData[{
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["K", "TI"], 
     StyleBox["u", "TI"], "\[Flat]"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f7231cea-27b7-4cd9-a337-60e194610239"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "68eba065-fd30-486f-b90d-3fc5373f4172"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["J", "TI"], 
     StyleBox["u", "TI"], "\[Flat]"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"9e97472e-a3e1-4c71-8629-0f80fb7d5183"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3cf129e7-8c3b-4991-b579-af0d70d0dd42"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["K", "TI"], 
     RowBox[{
      SubscriptBox[
       StyleBox["p", "TI"], "1"], "+", 
      SubscriptBox[
       StyleBox["p", "TI"], "2"]}], "\[Flat]"], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"77e61700-eff7-4141-b3bf-a5e05f1a88e8"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "6896067e-854b-4786-a20a-687e9dcbb8a2"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["K", "TI"], 
     RowBox[{
      SubscriptBox[
       StyleBox["p", "TI"], "2"], "-", 
      SubscriptBox[
       StyleBox["p", "TI"], "1"]}], "\[Flat]"], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"26436355-24f6-4cc4-b7e5-b202255313f6"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d38ec679-2890-4a48-94ec-a5fe804d1e86"],
 " are the associated one-forms:"
}], "Text",ExpressionUUID->"2d013a02-990f-4bcc-a381-8ff4cdffe97f"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "d9e5fc28-62f9-4cc7-bb61-4fd65d804034"],
         " "
        }],ExpressionUUID->"460128da-1467-46b3-8851-f7325b042c52"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            StyleBox["u", "TI"], "\[Flat]"], 
           RowBox[{"(", 
            StyleBox["X", "TI"], ")"}], "\[LongEqual]", 
           StyleBox["g", "TI"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              StyleBox["K", "TI"], 
              StyleBox["u", "TI"]], ",", 
             StyleBox["X", "TI"]}], ")"}], 
           RowBox[{",", " "}], 
           SubsuperscriptBox[
            StyleBox["J", "TI"], 
            StyleBox["u", "TI"], "\[Flat]"], 
           RowBox[{"(", 
            StyleBox["X", "TI"], ")"}], "\[LongEqual]", 
           StyleBox["g", "TI"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              StyleBox["J", "TI"], 
              StyleBox["u", "TI"]], ",", 
             StyleBox["X", "TI"]}], ")"}], ","}]], "InlineFormula",
          ExpressionUUID->"940b96d5-8ce1-4663-a6aa-aa2c01d6c94e"],
         " "
        }],ExpressionUUID->"d2e04db3-9955-41b0-a12d-646783b7ba6a"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "d629aeee-211b-4e1f-9ebd-f673f89a5f35"],
         " "
        }],ExpressionUUID->"5f6be1a0-90b5-462e-81a3-279b3e0daee5"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            RowBox[{
             SubscriptBox[
              StyleBox["p", "TI"], "1"], "+", 
             SubscriptBox[
              StyleBox["p", "TI"], "2"]}], "\[Flat]"], 
           RowBox[{"(", 
            StyleBox["X", "TI"], ")"}], "\[LongEqual]", 
           StyleBox["g", "TI"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              StyleBox["K", "TI"], 
              RowBox[{
               SubscriptBox[
                StyleBox["p", "TI"], "1"], "+", 
               SubscriptBox[
                StyleBox["p", "TI"], "2"]}]], ",", 
             StyleBox["X", "TI"]}], ")"}], 
           RowBox[{",", " "}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            RowBox[{
             SubscriptBox[
              StyleBox["p", "TI"], "2"], "-", 
             SubscriptBox[
              StyleBox["p", "TI"], "1"]}], "\[Flat]"], 
           RowBox[{"(", 
            StyleBox["X", "TI"], ")"}], "\[LongEqual]", 
           StyleBox["g", "TI"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              StyleBox["K", "TI"], 
              RowBox[{
               SubscriptBox[
                StyleBox["p", "TI"], "2"], "-", 
               SubscriptBox[
                StyleBox["p", "TI"], "1"]}]], ",", 
             StyleBox["X", "TI"]}], ")"}], "."}]], "InlineFormula",
          ExpressionUUID->"23de1d9d-a993-4867-83fc-993e40e75692"],
         " "
        }],ExpressionUUID->"667a1e8f-2af1-48b6-9c52-d098c8d6f7ac"]}
      }], TraditionalForm]],ExpressionUUID->
    "87fe2b24-d488-43c3-bc5e-4d42abc41d8c"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"e32cdb99-13ec-464b-8116-39da603358c7"],
 "  "
}], "DisplayFormula",ExpressionUUID->"869eea37-1595-4422-8d67-e245ce74c6c5"],

Cell[TextData[{
 "In Mathematica, ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["K", "TI"], 
     StyleBox["u", "TI"], "\[Flat]"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"302d1720-af21-43ba-a8bb-7c486cfb7aab"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "37ff4e88-cfbd-4b15-90df-b2a710d614a6"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["J", "TI"], 
     StyleBox["u", "TI"], "\[Flat]"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"2edcb219-74f1-49ee-ac58-cf870460ec31"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "993f9398-7d18-4c0c-99a9-4f2e95b47d5a"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["K", "TI"], 
     RowBox[{
      SubscriptBox[
       StyleBox["p", "TI"], "1"], "+", 
      SubscriptBox[
       StyleBox["p", "TI"], "2"]}], "\[Flat]"], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"17c52988-8a21-4c61-88b1-608626da5263"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ffef7399-817e-405e-af2e-6726e7cd832d"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["K", "TI"], 
     RowBox[{
      SubscriptBox[
       StyleBox["p", "TI"], "2"], "-", 
      SubscriptBox[
       StyleBox["p", "TI"], "1"]}], "\[Flat]"], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"abb6b790-0875-426d-a0ad-6a57ce485868"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "6b5a5082-f4eb-4555-9746-e0d92c502132"],
 " are represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"K", "[", "u", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "4ab64e01-68fb-4347-adbe-a033186f7243"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "15345cc7-a16e-49f6-8837-5d6845d8d577"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox[
     RowBox[{"J", "[", "u", "]"}],
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "997146c6-f1c1-4ae4-9209-f0b6ae5e60c7"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1f68c310-2517-444f-ada2-482c6acdcbf6"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Kp",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "7ff7b46f-247c-479b-bc32-0c6c3d175494"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d4a002af-5af7-4b51-b3f4-e5c1dbb16cee"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Km",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "3ff64ec0-6e3a-478f-a833-3bc127257a34"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "249940bf-fa42-44cc-a0f8-796f3d9c0a38"],
 " respectively:"
}], "Text",ExpressionUUID->"6b23931a-5b79-4ea7-90a8-ae88de4b43c3"],

Cell["\<\
K[u_] := {{Sin[\[Theta]] Dot[q1, u], Cos[\[Theta]] Dot[q2, u], Dot[q3, u], \
0}} . metric;
J[u_] := {{Cos[\[Theta]] Dot[q2, u], Sin[\[Theta]] Dot[q1, u], 0, -Dot[q3, \
u]}} . metric;
Kp = {{2 Cos[\[Theta]]*Sin[\[Theta]], 0, 0, 0}} . metric;
Km = {{0, 2 Cos[\[Theta]]*Sin[\[Theta]], 0, 0}} . metric;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"56a19469-e8f1-4736-9dc7-f17cd7a342b3"],

Cell[TextData[{
 "The standard basis ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["x", "TI"]], 
     RowBox[{"\[LongEqual]", 
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0"}], ")"}]}]}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"60881848-c75b-412a-9cc8-317821956249"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ef8ed7b1-819f-40c4-a4c0-81cfdcb2c668"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["y", "TI"]], 
     RowBox[{"\[LongEqual]", 
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0"}], ")"}]}]}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"597912ba-efb1-413b-8d4e-f103300a39aa"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2e2766b8-1727-408d-99a6-75dc33d6235c"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["z", "TI"]], 
     RowBox[{"\[LongEqual]", 
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}]}]}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"b950b7a6-5c27-4ebd-bfef-eb6eb0185178"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "8096dc27-2532-453b-869e-c1335525530f"],
 " are represented by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["ex",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "9b3c3e33-3278-4d7c-a872-4c2d0b82377f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "254152cd-b8bd-4a0f-aa76-cc4f791bc2d8"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["ey",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "ac4dcaec-d523-4761-b620-8e3babdf30ee"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "5f93e377-d04e-4c85-9923-0125a87c9af2"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["ez",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "1cdb8725-8f67-4c02-838c-8d536e14c366"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "bc40ae76-e515-4946-804f-4e6caa3e92e6"],
 ":"
}], "Text",ExpressionUUID->"c146737e-4cec-4b0f-8ede-307af09fe28f"],

Cell["\<\
ex={1,0,0};
ey={0,1,0};
ez={0,0,1};\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"f40716ff-3417-4230-b2f8-ef6ff9b95790"],

Cell[TextData[{
 "The symmetric tensor product ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox["\[CircleDot]", TraditionalForm]], "InlineFormula",ExpressionUUID->
   "2944bd62-b48f-4e26-8704-5f4a04f942f2"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4e1c56b0-b031-49e9-9794-289d6d661aac"],
 " is defined by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", "\[CircleDot]", "\[Beta]"}], "\[LongEqual]"}], 
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]", "\[CircleTimes]", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", "\[CircleTimes]", "\[Alpha]"}]}], ")"}]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "57d4424f-45e6-40f7-a11e-8d27f92cf7b9"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f7f718c0-e1f2-4a30-9ff7-c6e3b937fb5d"],
 "."
}], "Text",ExpressionUUID->"2e59e5c1-9601-47c8-8775-e3577a611246"],

Cell[TextData[{
 "The symmetric ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"569e6704-b176-421e-a746-d532c4e66e9e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3dd7a3a1-5708-48e3-9ab6-2f7d03c0030d"],
 "-tensors ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox["a", "TI"], 
     RowBox[{"(", "1", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"9028e852-a8bc-4df0-aaa6-01e5c20c31e0"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "c1568686-28c0-4888-b552-cf7712a0f7e6"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox["b", "TI"], 
     RowBox[{"(", "1", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"4dc855e0-5394-479c-a388-f1ea3913562f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "23025ad2-2d35-4afe-996b-42e32c4aab8c"],
 " are given by"
}], "Text",ExpressionUUID->"3a91ac1c-6ae7-41e5-a6b5-f73c6fbedb24"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubsuperscriptBox[
            StyleBox["h", "TI"], 
            StyleBox["a", "TI"], 
            RowBox[{"(", "1", ")"}]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"499aef34-5185-4429-8801-bad86d13a400"],
         " "
        }],ExpressionUUID->"6108cfe1-d2f5-469e-bde6-a082e3e13b56"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["6", "5"], 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"2", "\[Theta]"}], ")"}]}]}], ")"}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            RowBox[{
             SubscriptBox[
              StyleBox["p", "TI"], "1"], "+", 
             SubscriptBox[
              StyleBox["p", "TI"], "2"]}], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"], 
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}]}], ")"}]}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            RowBox[{
             SubscriptBox[
              StyleBox["p", "TI"], "2"], "-", 
             SubscriptBox[
              StyleBox["p", "TI"], "1"]}], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["J", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"], ","}]], "InlineFormula",
          ExpressionUUID->"856b6317-43b7-4f5c-8988-891bba59493d"],
         " "
        }],ExpressionUUID->"8c7b2351-7489-4457-a34d-f491712e6642"]},
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubsuperscriptBox[
            StyleBox["h", "TI"], 
            StyleBox["b", "TI"], 
            RowBox[{"(", "1", ")"}]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"c104d78e-f968-406a-b088-a32edf824dbd"],
         " "
        }],ExpressionUUID->"6070eeb4-33d9-4124-855b-8f6206f709df"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["6", "5"], 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"2", "\[Theta]"}], ")"}]}]}], ")"}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            RowBox[{
             SubscriptBox[
              StyleBox["p", "TI"], "2"], "-", 
             SubscriptBox[
              StyleBox["p", "TI"], "1"]}], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["y", "TI"]], "\[Flat]"], 
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}]}], ")"}]}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            RowBox[{
             SubscriptBox[
              StyleBox["p", "TI"], "1"], "+", 
             SubscriptBox[
              StyleBox["p", "TI"], "2"]}], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["J", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["y", "TI"]], "\[Flat]"], "."}]], "InlineFormula",
          ExpressionUUID->"c07068b6-ec1d-47b7-a2e9-1f91db405759"],
         " "
        }],ExpressionUUID->"bc2ee0ea-be22-4219-acf9-dd8b9419a9ca"]}
      }], TraditionalForm]],ExpressionUUID->
    "496f217f-d49d-4f30-840e-f19c1c697432"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"5b5a345a-0d8c-4283-980c-1dafe01f7947"],
 "  "
}], "DisplayFormula",ExpressionUUID->"7d5037f9-e8be-4386-ad0d-b65c0e33e222"],

Cell[TextData[{
 "They are represented by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["ha",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "21646081-a753-410a-b628-e91b2ebaa038"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "5b212c59-7e83-483c-897a-d5643809a2e3"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["hb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "0685aff1-74d8-4e12-a54f-f915df347fa4"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3e0d94ff-0a68-47ea-b027-e95fe0713301"],
 " respectively, and are defined in Mathematica as follows:"
}], "Text",ExpressionUUID->"96b3b34e-ea4b-438e-a3d0-baa0f7e44ea3"],

Cell["\<\
ha = 6 / 5*(2 - Cos[2 \[Theta]])*
     (Transpose[Kp] . K[ex] + Transpose[K[ex]] . Kp)/2 -
   2*(1 - Cos[2 \[Theta]])*(2 + Cos[2 \[Theta]])*
   (Transpose[Km] . J[ex] + Transpose[J[ex]] . Km)/2 // Simplify;
hb = 6 / 5*(2 + Cos[2 \[Theta]])* 
     (Transpose[Km] . K[ey] + Transpose[K[ey]] . Km)/2 -
   2*(1 + Cos[2 \[Theta]]) (2 - Cos[2 \[Theta]])* 
   (Transpose[Kp] . J[ey] + Transpose[J[ey]] . Kp)/2 // Simplify;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"14e57551-9955-41a8-ad20-1044523f38d0"],

Cell[TextData[{
 "The symmetric ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"c5461ccf-c9f2-44de-9579-ffe6cffaa695"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ede59d67-9cd7-4f43-a409-527c14deed51"],
 "-tensors ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox["c", "TI"], 
     RowBox[{"(", "1", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"898e52dd-1080-4ded-96be-f33250f11550"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "c0b62917-a97a-47d0-9e99-f6ac0ec46e1b"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox["d", "TI"], 
     RowBox[{"(", "1", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"03212236-a6ee-4720-96a7-359d9e745bad"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1c801d32-cc37-4316-bac6-836a01c01d37"],
 " are given by"
}], "Text",ExpressionUUID->"5bc8ecaa-7141-494f-bf16-fb1ada8654e5"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubsuperscriptBox[
            StyleBox["h", "TI"], 
            StyleBox["c", "TI"], 
            RowBox[{"(", "1", ")"}]], "\[LongEqual]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"], 
           RowBox[{",", " "}], 
           SubsuperscriptBox[
            StyleBox["h", "TI"], 
            StyleBox["d", "TI"], 
            RowBox[{"(", "1", ")"}]], "\[LongEqual]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["J", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"]}]], "InlineFormula",
          ExpressionUUID->"61452eff-55b3-403b-b855-2c9c20c5b4e0"],
         " "
        }],ExpressionUUID->"a44c8f51-258b-4e2c-a09c-713921455bb7"]}
      }], TraditionalForm]],ExpressionUUID->
    "a57794f6-fc31-4642-a47e-6476dd142580"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"3ff0277a-e51e-4127-9987-e02ea050d507"],
 "  "
}], "DisplayFormula",ExpressionUUID->"8b0d895d-5634-40ad-b0db-4db592fdb634"],

Cell[TextData[{
 "They are represented by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["hc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "f6863e15-41de-45a3-b049-0f533feec94d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "8cfc3501-80ff-4ada-b583-55b0efd2e0be"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["hd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "a310b640-fb50-4582-b256-4e9fdffbfe4d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "26c2c27c-0e99-4f9e-9b6f-47f627a6b404"],
 " respectively, and are defined in Mathematica as follows:"
}], "Text",ExpressionUUID->"93a349fd-9a46-4461-9043-ad0b18a04d13"],

Cell["\<\
hc = Transpose[K[ez]] . K[ez];
hd = (Transpose[K[ex]] . J[ez] + Transpose[J[ez]] . K[ex])/2 // Simplify;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"a7f02362-a9d9-4d9a-b093-63541bc6408f"],

Cell[TextData[{
 "The symmetric ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f062ba7a-c1b5-4bde-8de8-c32a69c17731"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7c6cb049-63c9-42f1-bf51-9de7ee45ebae"],
 "-tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"a", "a"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"534fc9bf-e9f6-4998-9b4b-60769c870108"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4a5b681a-67d3-4d0c-87d7-71c14b7c0b92"],
 " is given by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"9", 
     SubscriptBox[
      StyleBox["f", "TI"], 
      StyleBox[
       RowBox[{"a", "a"}], "TI"]], " ", 
     SubsuperscriptBox[
      StyleBox["K", "TI"], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["x", "TI"]], "\[Flat]"], "\[CircleDot]", 
     SubsuperscriptBox[
      StyleBox["K", "TI"], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["x", "TI"]], "\[Flat]"], ","}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"285d17c1-ce01-49af-8b9b-a9041d248123"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ef101e29-069e-4136-8043-4cb31fabe717"],
 " where ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["f", "TI"], 
     StyleBox[
      RowBox[{"a", "a"}], "TI"]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"8ec198cd-e7e3-4a92-8860-49b68f4168c2"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b12939f0-903a-4588-81bb-ad5e4bbf9821"],
 " is defined by"
}], "Text",ExpressionUUID->"b3fbba6a-64d0-4cba-8d8e-519076f28265"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubscriptBox[
            StyleBox["f", "TI"], 
            StyleBox[
             RowBox[{"a", "a"}], "TI"]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"acac0cec-dc58-49de-9e89-994cb70580fa"],
         " "
        }],ExpressionUUID->"ce661886-0bbf-4268-b79c-996847ebcbad"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2203841", "cos", 
             RowBox[{"(", 
              RowBox[{"2", "\[Theta]"}], ")"}]}], "1920"], "+", 
           FractionBox[
            RowBox[{"5579141", "cos", 
             RowBox[{"(", 
              RowBox[{"4", "\[Theta]"}], ")"}]}], "153600"], "-", 
           FractionBox[
            RowBox[{"214597", "cos", 
             RowBox[{"(", 
              RowBox[{"6", "\[Theta]"}], ")"}]}], "103680"]}]], 
          "InlineFormula",ExpressionUUID->
          "163e6680-e5d2-4be1-920b-f7e229b0e473"],
         " "
        }],ExpressionUUID->"7eeaa707-d4cc-42be-929c-d6f3755c7c28"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "8173d81a-c533-4582-ae62-738d85490b16"],
         " "
        }],ExpressionUUID->"c2739681-dd9d-4556-8e18-92b1d5ba49f5"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"+", 
           FractionBox[
            RowBox[{"48211", "cos", 
             RowBox[{"(", 
              RowBox[{"8", "\[Theta]"}], ")"}]}], "307200"], "-", 
           FractionBox[
            RowBox[{"251", "cos", 
             RowBox[{"(", 
              RowBox[{"10", "\[Theta]"}], ")"}]}], "19200"], "+", 
           FractionBox[
            RowBox[{"25", "cos", 
             RowBox[{"(", 
              RowBox[{"12", "\[Theta]"}], ")"}]}], "165888"]}]], 
          "InlineFormula",ExpressionUUID->
          "7304dd70-08de-42c4-a5ad-2dc3c274e616"],
         " "
        }],ExpressionUUID->"4512ca6d-b24b-4a5d-ab99-16208dd84347"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "edc2686e-f80c-4f3a-b10c-66205d2b8bb3"],
         " "
        }],ExpressionUUID->"a71f8bca-cd90-4223-8772-908d8293eb94"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"-", 
           FractionBox["42025", "6"], 
           SqrtBox[
            FractionBox["5", "3"]], 
           UnderoverscriptBox["\[Sum]", 
            RowBox[{
             StyleBox["n", "TI"], 
             RowBox[{"\[LongEqual]", "1"}]}], "\[Infinity]",
            LimitsPositioning->True], 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], "+"}], 
                SqrtBox["15"]}], ")"}], 
              StyleBox["n", "TI"]], "cos", 
             RowBox[{"(", 
              RowBox[{"2", 
               StyleBox["n", "TI"], "\[Theta]"}], ")"}]}], 
            SuperscriptBox[
             StyleBox["n", "TI"], "2"]]}]], "InlineFormula",ExpressionUUID->
          "7303bf37-5635-4e1e-a260-a7b53b22e523"],
         " "
        }],ExpressionUUID->"14694335-16ca-44b1-9679-f202cb036920"]}
      }], TraditionalForm]],ExpressionUUID->
    "8d71279f-a316-4c7e-a741-373170019d58"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"6251acc2-807f-4c43-9f39-33eec0dcad2c"],
 "  "
}], "DisplayFormula",ExpressionUUID->"d933949c-4e28-45fe-b467-fe04d4c9f401"],

Cell[TextData[{
 "Using the dilogarithm function ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["Li",
       FontSlant->"Plain"], "2"], 
     RowBox[{"(", 
      StyleBox["x", "TI"], ")"}], "\[LongEqual]", 
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       StyleBox["n", "TI"], 
       RowBox[{"\[LongEqual]", "1"}]}], "\[Infinity]",
      LimitsPositioning->True], 
     FractionBox[
      SuperscriptBox[
       StyleBox["x", "TI"], 
       StyleBox["n", "TI"]], 
      SuperscriptBox[
       StyleBox["n", "TI"], "2"]]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"518fc946-9327-4add-aca0-4e0afcf736b8"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d7afb640-4018-4c80-841e-7c1fee314a3c"],
 ", we can rewrite ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["f", "TI"], 
     StyleBox[
      RowBox[{"a", "a"}], "TI"]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"ed104869-81d1-41ff-a0e2-a26a6fdffede"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e3a8e440-8c9e-4023-b903-22587c0d8b69"],
 " as"
}], "Text",ExpressionUUID->"61a2b161-8289-44ed-88ee-0c6b4575a242"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubscriptBox[
            StyleBox["f", "TI"], 
            StyleBox[
             RowBox[{"a", "a"}], "TI"]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"76b8e5fa-4c41-47c6-902a-64a424a0a41c"],
         " "
        }],ExpressionUUID->"6627a18b-c520-4a2f-a4f3-6303bd447a7a"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2203841", "cos", 
             RowBox[{"(", 
              RowBox[{"2", "\[Theta]"}], ")"}]}], "1920"], "+", 
           FractionBox[
            RowBox[{"5579141", "cos", 
             RowBox[{"(", 
              RowBox[{"4", "\[Theta]"}], ")"}]}], "153600"], "-", 
           FractionBox[
            RowBox[{"214597", "cos", 
             RowBox[{"(", 
              RowBox[{"6", "\[Theta]"}], ")"}]}], "103680"]}]], 
          "InlineFormula",ExpressionUUID->
          "5603eecb-d52a-41c9-bf69-62b126777869"],
         " "
        }],ExpressionUUID->"d6a5b691-22da-4c01-ac15-781ddc7991b5"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "d6f9074d-2ff5-4905-bfe4-88302e5bedde"],
         " "
        }],ExpressionUUID->"fa04e327-b274-4663-ae84-84ff364949e9"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"+", 
           FractionBox[
            RowBox[{"48211", "cos", 
             RowBox[{"(", 
              RowBox[{"8", "\[Theta]"}], ")"}]}], "307200"], "-", 
           FractionBox[
            RowBox[{"251", "cos", 
             RowBox[{"(", 
              RowBox[{"10", "\[Theta]"}], ")"}]}], "19200"], "+", 
           FractionBox[
            RowBox[{"25", "cos", 
             RowBox[{"(", 
              RowBox[{"12", "\[Theta]"}], ")"}]}], "165888"]}]], 
          "InlineFormula",ExpressionUUID->
          "6b4fc523-6d0b-4e9c-8112-491240d1c05a"],
         " "
        }],ExpressionUUID->"fcc189a5-dac3-4dc6-b2a3-9384810ff5eb"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "573d6964-8338-4a5f-9e62-309e950560d5"],
         " "
        }],ExpressionUUID->"7627e74c-2421-4822-a491-04f83ac4eeeb"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"-", 
           FractionBox["42025", "12"], 
           SqrtBox[
            FractionBox["5", "3"]], 
           SubscriptBox[
            StyleBox["Li",
             FontSlant->"Plain"], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], "+"}], 
               SqrtBox["15"]}], ")"}], 
             SuperscriptBox[
              StyleBox["e", "TI"], 
              RowBox[{
               RowBox[{"-", "2"}], 
               StyleBox["i", "TI"], "\[Theta]"}]]}], ")"}], "-", 
           FractionBox["42025", "12"], 
           SqrtBox[
            FractionBox["5", "3"]], 
           SubscriptBox[
            StyleBox["Li",
             FontSlant->"Plain"], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], "+"}], 
               SqrtBox["15"]}], ")"}], 
             SuperscriptBox[
              StyleBox["e", "TI"], 
              RowBox[{"2", 
               StyleBox["i", "TI"], "\[Theta]"}]]}], ")"}]}]], 
          "InlineFormula",ExpressionUUID->
          "9abff0db-a0b1-4849-bce2-99ad3a5c091f"],
         " "
        }],ExpressionUUID->"8719df33-eaf1-432c-9d1d-16408fdacdb6"]}
      }], TraditionalForm]],ExpressionUUID->
    "0b7d2c06-4154-4300-bf67-ee96dd94600d"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"577e23a0-fda3-468b-8e88-f8c1dfb881f0"],
 "  "
}], "DisplayFormula",ExpressionUUID->"3de34783-a6bb-4bfe-824f-f365c627bbca"],

Cell[TextData[{
 "Hence the Mathematica representation of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"a", "a"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"a4b90e13-6bec-4cd0-93e5-12502e863dca"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "59f19a60-f3a9-41f4-a297-1abc36247313"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["haa",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "035c5542-424d-47e3-834d-a94324277ed3"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e25c8084-915e-4f2f-b337-85b1587f31ab"],
 ", is defined as follows:"
}], "Text",ExpressionUUID->"3cd76c01-4f18-46f2-8708-df5c64470042"],

Cell["\<\
faa=-2203841 Cos[2 \[Theta]]/1920 + 5579141 Cos[4 \[Theta]]/153600 - 214597 \
Cos[6 \[Theta]]/103680 +
     48211 Cos[8 \[Theta]]/307200 - 251 Cos[10 \[Theta]]/19200 + 25 Cos[12 \
\[Theta]]/165888 - 
     42025/12 Sqrt[5/3] PolyLog[2, (-4 + Sqrt[15]) E^(-2 I \[Theta])] - 
     42025/12 Sqrt[5/3] PolyLog[2, (-4 + Sqrt[15]) E^(2 I \[Theta])];
haa=9*faa*Transpose[K[ex]] . K[ex];     \
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"6e6c4ccc-7015-45a2-b211-e426b77483ed"],

Cell[TextData[{
 "The symmetric ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"24ae9b15-ce45-4e45-b1aa-40871649d06e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4ae8d30f-6cf2-4ad2-adbe-24153f3eecd2"],
 "-tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"b", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"9c17f099-810c-45dd-937a-fd6663f9e24f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e830a830-1881-4ca1-b289-f5e1c9282499"],
 " is given by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"9", 
     SubscriptBox[
      StyleBox["f", "TI"], 
      StyleBox[
       RowBox[{"b", "b"}], "TI"]], " ", 
     SubsuperscriptBox[
      StyleBox["K", "TI"], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["y", "TI"]], "\[Flat]"], "\[CircleDot]", 
     SubsuperscriptBox[
      StyleBox["K", "TI"], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["y", "TI"]], "\[Flat]"], ","}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"db8802f8-afce-4dec-bd16-1677d7946577"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "eb4eb68e-84c3-4b67-889d-22d0bf3f68a6"],
 " where ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["f", "TI"], 
     StyleBox[
      RowBox[{"b", "b"}], "TI"]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"48ff64e8-4d3f-45a1-b059-945207a59bf5"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f380f9bc-0c51-4187-9215-55c989f8c14c"],
 " is defined by"
}], "Text",ExpressionUUID->"d57d447a-7c3c-42b8-903f-29168edba649"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubscriptBox[
            StyleBox["f", "TI"], 
            StyleBox[
             RowBox[{"b", "b"}], "TI"]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"0ad26341-7614-44a5-86e5-7c00cd59a74b"],
         " "
        }],ExpressionUUID->"ba08c287-608c-48a7-b556-73667d3a2f03"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox[
            RowBox[{"2203841", "cos", 
             RowBox[{"(", 
              RowBox[{"2", "\[Theta]"}], ")"}]}], "1920"], "+", 
           FractionBox[
            RowBox[{"5579141", "cos", 
             RowBox[{"(", 
              RowBox[{"4", "\[Theta]"}], ")"}]}], "153600"], "+", 
           FractionBox[
            RowBox[{"214597", "cos", 
             RowBox[{"(", 
              RowBox[{"6", "\[Theta]"}], ")"}]}], "103680"]}]], 
          "InlineFormula",ExpressionUUID->
          "80a6f771-dcfe-4113-a57b-1dedc5d2b556"],
         " "
        }],ExpressionUUID->"feca9da1-51d0-4677-b41b-aea955e948db"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "942bb8b1-4261-4042-9575-abb75cb9ee26"],
         " "
        }],ExpressionUUID->"dae67fa4-4ef3-4344-9e5f-69dfc04107d4"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"+", 
           FractionBox[
            RowBox[{"48211", "cos", 
             RowBox[{"(", 
              RowBox[{"8", "\[Theta]"}], ")"}]}], "307200"], "+", 
           FractionBox[
            RowBox[{"251", "cos", 
             RowBox[{"(", 
              RowBox[{"10", "\[Theta]"}], ")"}]}], "19200"], "+", 
           FractionBox[
            RowBox[{"25", "cos", 
             RowBox[{"(", 
              RowBox[{"12", "\[Theta]"}], ")"}]}], "165888"]}]], 
          "InlineFormula",ExpressionUUID->
          "dfddf015-074e-4018-8740-4033f67460ac"],
         " "
        }],ExpressionUUID->"78d61c6a-8d12-4883-9b84-cbe96f935076"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "cf891905-dc94-419f-8886-b9767fd2be9e"],
         " "
        }],ExpressionUUID->"2ac15778-a7fc-416e-b8f7-f6144cfc5a80"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"-", 
           FractionBox["42025", "6"], 
           SqrtBox[
            FractionBox["5", "3"]], 
           UnderoverscriptBox["\[Sum]", 
            RowBox[{
             StyleBox["n", "TI"], 
             RowBox[{"\[LongEqual]", "1"}]}], "\[Infinity]",
            LimitsPositioning->True], 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", "-"}], 
                SqrtBox["15"]}], ")"}], 
              StyleBox["n", "TI"]], "cos", 
             RowBox[{"(", 
              RowBox[{"2", 
               StyleBox["n", "TI"], "\[Theta]"}], ")"}]}], 
            SuperscriptBox[
             StyleBox["n", "TI"], "2"]], "."}]], "InlineFormula",
          ExpressionUUID->"587cdc2d-06ce-45cd-8fd1-dba08b70dca3"],
         " "
        }],ExpressionUUID->"2e72fd85-c53f-4736-81b9-75403885934f"]}
      }], TraditionalForm]],ExpressionUUID->
    "bcf0140f-ab30-42bc-b75b-c8766c726f92"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"1b4fcdad-f01a-41d6-ab1d-9a922a1574a2"],
 "  "
}], "DisplayFormula",ExpressionUUID->"ef032274-ade4-4077-9869-8d831850b65b"],

Cell[TextData[{
 "Using the dilogarithm function ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["Li",
       FontSlant->"Plain"], "2"], "(", 
     StyleBox["x", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"21374904-1cc8-4213-b1bb-0456e0cd3fee"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ef05c7a5-21e7-410e-939b-565607e003fd"],
 ", we can rewrite ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["f", "TI"], 
     StyleBox[
      RowBox[{"b", "b"}], "TI"]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"61ad759d-3726-480c-b13d-040484bbf163"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4a6e82ce-46dc-4f6b-be4f-69f968ddcb9b"],
 " as"
}], "Text",ExpressionUUID->"766b7840-10ae-4787-9119-94bed983c173"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubscriptBox[
            StyleBox["f", "TI"], 
            StyleBox[
             RowBox[{"b", "b"}], "TI"]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"7bcbc5d2-ab8e-495b-8b3b-11671bbf6305"],
         " "
        }],ExpressionUUID->"f20c902e-f63d-4325-ad71-cff871257cfc"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox[
            RowBox[{"2203841", "cos", 
             RowBox[{"(", 
              RowBox[{"2", "\[Theta]"}], ")"}]}], "1920"], "+", 
           FractionBox[
            RowBox[{"5579141", "cos", 
             RowBox[{"(", 
              RowBox[{"4", "\[Theta]"}], ")"}]}], "153600"], "+", 
           FractionBox[
            RowBox[{"214597", "cos", 
             RowBox[{"(", 
              RowBox[{"6", "\[Theta]"}], ")"}]}], "103680"]}]], 
          "InlineFormula",ExpressionUUID->
          "e5f8a4ac-0eb1-4c73-aec4-1888d625faf4"],
         " "
        }],ExpressionUUID->"c8725938-b10d-493c-8ee3-e93d6e24640f"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "0201c3d4-d311-4986-9ca4-7f1d1794a7de"],
         " "
        }],ExpressionUUID->"01debb1f-880c-41cb-a04d-07f0dcb6c319"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"+", 
           FractionBox[
            RowBox[{"48211", "cos", 
             RowBox[{"(", 
              RowBox[{"8", "\[Theta]"}], ")"}]}], "307200"], "+", 
           FractionBox[
            RowBox[{"251", "cos", 
             RowBox[{"(", 
              RowBox[{"10", "\[Theta]"}], ")"}]}], "19200"], "+", 
           FractionBox[
            RowBox[{"25", "cos", 
             RowBox[{"(", 
              RowBox[{"12", "\[Theta]"}], ")"}]}], "165888"]}]], 
          "InlineFormula",ExpressionUUID->
          "0b819c0a-4042-439c-b933-98165272af32"],
         " "
        }],ExpressionUUID->"f18880f3-3a2b-40f6-be5f-102d1bf82dbe"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "25a648f0-026c-4291-9247-96f07a14caa0"],
         " "
        }],ExpressionUUID->"f64f2b9c-fb00-4897-a2cd-b7de2210c089"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"-", 
           FractionBox["42025", "12"], 
           SqrtBox[
            FractionBox["5", "3"]], 
           SubscriptBox["Li", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", "-"}], 
               SqrtBox["15"]}], ")"}], 
             SuperscriptBox[
              StyleBox["e", "TI"], 
              RowBox[{
               RowBox[{"-", "2"}], 
               StyleBox["i", "TI"], "\[Theta]"}]]}], ")"}], "-", 
           FractionBox["42025", "12"], 
           SqrtBox[
            FractionBox["5", "3"]], 
           SubscriptBox["Li", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", "-"}], 
               SqrtBox["15"]}], ")"}], 
             SuperscriptBox[
              StyleBox["e", "TI"], 
              RowBox[{"2", 
               StyleBox["i", "TI"], "\[Theta]"}]]}], ")"}], "."}]], 
          "InlineFormula",ExpressionUUID->
          "f19f13f6-13da-456d-95ea-29dbe50cf939"],
         " "
        }],ExpressionUUID->"d39c9c6d-6f34-4229-a5f7-497aabd58ef0"]}
      }], TraditionalForm]],ExpressionUUID->
    "f233952f-31cb-48bb-bf26-c4f580d29256"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"96c785a8-a565-445a-8976-f3fa5f6018b2"],
 "  "
}], "DisplayFormula",ExpressionUUID->"1e515bf6-2a23-416d-b4f6-e71c94590d16"],

Cell[TextData[{
 "Hence the Mathematica representation of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"b", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"3baea3b3-1025-429d-9e7e-eaa15e6bd361"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "0c8a14e9-0059-433d-8e0d-c5d4f7690ce8"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["hbb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "53f590be-6cc8-48c2-abd2-e5decb9ef41c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "96c2c308-e3c9-4fe9-9afc-462f39634230"],
 ", is defined as follows:"
}], "Text",ExpressionUUID->"24a558e2-4822-491f-b1f6-1f7bb16b49f0"],

Cell["\<\
fbb=2203841 Cos[2 \[Theta]]/1920 + 5579141 Cos[4 \[Theta]]/153600 + 214597 \
Cos[6 \[Theta]]/103680 + 
    48211 Cos[8 \[Theta]]/307200 + 251 Cos[10 \[Theta]]/19200 + 25 Cos[12 \
\[Theta]]/165888 - 
    42025/12 Sqrt[5/3]PolyLog[2, (4 - Sqrt[15]) E^(-2 I \[Theta])] - 
    42025/12 Sqrt[5/3] PolyLog[2, (4 - Sqrt[15]) E^(2 I \[Theta])];
hbb=9*fbb*Transpose[K[ey]] . K[ey];    \
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"5b0fd644-35f7-45de-a1c5-f7a0a720eb1a"],

Cell[TextData[{
 "The symmetric ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"75d154e7-a2b4-4e70-8654-b9eaa61b8fcd"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4f0d226e-2677-4ed1-a45a-e749dcdb18e3"],
 "-tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"a", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"5ba81a50-ca6d-409d-84b9-121446bde610"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4251afff-6165-42b5-86c9-cb4a30ce6d58"],
 " is zero, and is represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["hab",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "46e1ea5a-5e27-43cc-959a-6004c6913cc3"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "fffc02bd-d0f8-4abe-a037-db50642f8a58"],
 " in Mathematica:"
}], "Text",ExpressionUUID->"4a145543-cf4c-4e8c-bff8-94fb95e2c056"],

Cell["hab=Table[0,{i,1,4},{j,1,4}];", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"864d08c2-520d-4d72-9245-f5dd8d6d06bb"],

Cell[TextData[{
 "The symmetric ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"535cf05e-81e1-4f02-bbe4-2b24bd258b19"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "bc845b33-b853-4fe6-ad3d-f7274cc1e9e0"],
 "-tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"c", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"6d02c302-937a-4655-b98e-c96b8e28cee5"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7552d40d-c650-4ffb-87b8-4145dbfd2ec2"],
 " is given by"
}], "Text",ExpressionUUID->"1cf6a35e-0883-4028-8bc2-80c4c577a37b"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"c", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    StyleBox["g", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox[
       StyleBox["K", "TI"], 
       SubscriptBox[
        StyleBox["e", "TI"], 
        StyleBox["z", "TI"]]], ",", 
      SubscriptBox[
       StyleBox["K", "TI"], 
       SubscriptBox[
        StyleBox["e", "TI"], 
        StyleBox["z", "TI"]]]}], ")"}], 
    SubsuperscriptBox[
     StyleBox["K", "TI"], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["z", "TI"]], "\[Flat]"], "\[CircleDot]", 
    SubsuperscriptBox[
     StyleBox["K", "TI"], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["z", "TI"]], "\[Flat]"], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"ee1bc2ed-b376-42aa-ab48-cb708dfafe7b"],
 "  "
}], "DisplayFormula",ExpressionUUID->"8c026703-c227-450b-a31e-a9c9a704bf76"],

Cell[TextData[{
 "Hence the Mathematica representation of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"c", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"1ca51422-0a20-45c2-943f-2d9ed98c0aa6"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "cfbb9c05-e326-428e-aeee-af2465daaa22"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["hcc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "fcd6c411-a1c0-4e2b-a6d6-83d219e6709a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "cd1f9ccd-51a4-466c-9ec3-4fd8fa897bba"],
 ", is defined as follows:"
}], "Text",ExpressionUUID->"583b8481-00d1-4487-82a4-de150172427a"],

Cell["\<\
hcc=(K[ez] . inversemetric . Transpose[K[ez]])[[1, 1]]*
  Transpose[K[ez]] . K[ez] // Simplify;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"14f73852-849a-4b1f-b13a-c3bf87f4390a"],

Cell[TextData[{
 "The symmetric ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"6166dd6b-8b33-4711-bf21-d1574ce3c7f9"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b02279cf-2c6e-40b4-99d1-1d44757d9206"],
 "-tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"a", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"c1d1b44a-6c89-41d4-af8a-bd9f878aacf4"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "0d5b1f33-6162-4932-9fa0-0de1b3e41b36"],
 " is given by"
}], "Text",ExpressionUUID->"0f0697c2-f675-43a2-bb2f-c8d23be9eeed"],

Cell[TextData[{
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox[
       RowBox[{"a", "c"}], "TI"], 
      RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
     FractionBox["1", "20"], 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        StyleBox["p", "TI"], "1"], "+", 
       SubscriptBox[
        StyleBox["p", "TI"], "2"], ",", 
       SubscriptBox[
        StyleBox["e", "TI"], 
        StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"14", "cos", 
        RowBox[{"(", 
         RowBox[{"2", "\[Theta]"}], ")"}]}], "+", 
       RowBox[{"3", "cos", 
        RowBox[{"(", 
         RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], 
     SubsuperscriptBox[
      StyleBox["K", "TI"], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["x", "TI"]], "\[Flat]"], "\[CircleDot]", 
     SubsuperscriptBox[
      StyleBox["K", "TI"], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["z", "TI"]], "\[Flat]"], "."}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"39d7eddc-362c-4d38-8052-1906fb71079a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "9215fea3-25a9-4409-9bbf-19ba330b6d9c"],
 " Using ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["p", "TI"], "1"], "+", 
     SubscriptBox[
      StyleBox["p", "TI"], "2"], 
     RowBox[{"\[LongEqual]", 
      RowBox[{"2", "cos\[Theta]"}]}], 
     SubscriptBox[
      StyleBox["q", "TI"], "1"]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"1a0fb8ec-a2b9-4f3f-a8e3-fb6035a0fd2e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "167055d3-0722-409c-b0c5-c0c16140b2ba"],
 ", we have"
}], "Text",ExpressionUUID->"90378d76-96a1-4767-93b2-2e5af0a431b2"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"a", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    FractionBox["1", "10"], "cos\[Theta]", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SubscriptBox[
       StyleBox["q", "TI"], "1"], ",", 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "-", 
      RowBox[{"14", "cos", 
       RowBox[{"(", 
        RowBox[{"2", "\[Theta]"}], ")"}]}], "+", 
      RowBox[{"3", "cos", 
       RowBox[{"(", 
        RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], 
    SubsuperscriptBox[
     StyleBox["K", "TI"], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["x", "TI"]], "\[Flat]"], "\[CircleDot]", 
    SubsuperscriptBox[
     StyleBox["K", "TI"], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["z", "TI"]], "\[Flat]"], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"d093c441-ac9d-4a9f-b328-37c9220c0cf5"],
 "  "
}], "DisplayFormula",ExpressionUUID->"b72829f9-0fc5-466d-b8f9-66ec28f77b39"],

Cell[TextData[{
 "Hence the Mathematica representation of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"a", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"23df9edd-96cf-445d-aec8-e06d305a4ecf"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e069c892-6636-4373-99ad-fe16da9d8659"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["hac",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "1cde17cc-dc66-4b27-9d16-b4e357a1693d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d108dc91-49f6-41a2-b0e6-c122dc2f96ab"],
 ", is defined as follows:"
}], "Text",ExpressionUUID->"00bbc4a4-b240-41d5-874f-23a3bb2c1299"],

Cell["\<\
hac=1/10*Cos[\[Theta]]*q1z (-5 - 14 Cos[2 \[Theta]] + 3 Cos[4 \[Theta]])*
(Transpose[K[ex]] . K[ez] + Transpose[K[ez]] . K[ex])/2 // Simplify;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"1462e659-8f94-4453-8eb1-fbfb329c70eb"],

Cell[TextData[{
 "The symmetric ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f3a4c062-509b-40a5-9ae3-9fbb5c16b93d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "91087ca8-40f4-4cbf-9913-52279b59d495"],
 "-tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"b", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"2e6ffeab-46d2-485c-ac98-22f9e7abcf04"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "6cee1a79-aa7f-4fb9-99fd-f3831863805e"],
 " is given by"
}], "Text",ExpressionUUID->"1371e6ba-1cda-4ec4-bfe0-46f05bed6b57"],

Cell[TextData[{
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox[
       RowBox[{"b", "c"}], "TI"], 
      RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
     FractionBox["1", "20"], 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        StyleBox["p", "TI"], "2"], "-", 
       SubscriptBox[
        StyleBox["p", "TI"], "1"], ",", 
       SubscriptBox[
        StyleBox["e", "TI"], 
        StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"14", "cos", 
        RowBox[{"(", 
         RowBox[{"2", "\[Theta]"}], ")"}]}], "+", 
       RowBox[{"3", "cos", 
        RowBox[{"(", 
         RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], 
     SubsuperscriptBox[
      StyleBox["K", "TI"], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["y", "TI"]], "\[Flat]"], "\[CircleDot]", 
     SubsuperscriptBox[
      StyleBox["K", "TI"], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["z", "TI"]], "\[Flat]"], "."}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"b9f4e5b9-34bb-4806-bc6a-b0dc2b091b20"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "13158449-9753-43e8-8dd2-865e65852d9d"],
 " Using ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["p", "TI"], "2"], "-", 
     SubscriptBox[
      StyleBox["p", "TI"], "1"], 
     RowBox[{"\[LongEqual]", 
      RowBox[{"2", "sin\[Theta]"}]}], 
     SubscriptBox[
      StyleBox["q", "TI"], "2"]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"bc70afff-19eb-43a1-9392-b1b188f39296"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e44cdd68-3325-4f2e-b338-ae964824710e"],
 ", we have"
}], "Text",ExpressionUUID->"eb523c4a-9def-4586-a4a8-8e1fcd9e0b25"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"b", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    FractionBox["1", "10"], "sin\[Theta]", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SubscriptBox[
       StyleBox["q", "TI"], "2"], ",", 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"14", "cos", 
       RowBox[{"(", 
        RowBox[{"2", "\[Theta]"}], ")"}]}], "+", 
      RowBox[{"3", "cos", 
       RowBox[{"(", 
        RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], 
    SubsuperscriptBox[
     StyleBox["K", "TI"], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["y", "TI"]], "\[Flat]"], "\[CircleDot]", 
    SubsuperscriptBox[
     StyleBox["K", "TI"], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["z", "TI"]], "\[Flat]"], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"576329ef-9dfb-41b2-a7a8-d8ec61446605"],
 "  "
}], "DisplayFormula",ExpressionUUID->"71e07620-4686-48c0-8a91-700da75805f9"],

Cell[TextData[{
 "Hence the Mathematica representation of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"b", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"8d6a767d-93cf-4ae5-a1f1-cb20cd188d22"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b9929c59-0ead-4f12-8a89-db8da93c8f73"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["hbc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "6c8453d9-e9ab-44ba-847e-9d803e3f748b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "22fb9cf7-c554-4726-95e2-96a8607f8293"],
 ", is defined as follows:"
}], "Text",ExpressionUUID->"fb7e2353-6e9b-40b1-a676-252d6cf04a95"],

Cell["\<\
hbc=1/10*Sin[\[Theta]]*q2z (-5 + 14 Cos[2 \[Theta]] + 3 Cos[4 \[Theta]])*
   (Transpose[K[ey]] . K[ez] + Transpose[K[ez]] . K[ey])/2 // Simplify;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"609d3049-a0a3-499d-a137-dde7839beba6"],

Cell[TextData[{
 "The symmetric ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"2864377d-f5d2-4faf-82b2-7fa8c2164859"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3ba9b4e4-5f20-47c3-8520-073c4c9fee32"],
 "-tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"d", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"64ef151f-87ef-49e0-8deb-224c1c926362"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e5a764be-1ed5-46b3-9dc0-737545d3a2dd"],
 " is given by"
}], "Text",ExpressionUUID->"24c19294-a728-4023-9b28-142e7e9e7418"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"d", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    FractionBox["1", "12"], 
    StyleBox["g", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox[
       StyleBox["J", "TI"], 
       SubscriptBox[
        StyleBox["e", "TI"], 
        StyleBox["x", "TI"]]], ",", 
      SubscriptBox[
       StyleBox["J", "TI"], 
       SubscriptBox[
        StyleBox["e", "TI"], 
        StyleBox["x", "TI"]]]}], ")"}], 
    SubsuperscriptBox[
     StyleBox["J", "TI"], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["z", "TI"]], "\[Flat]"], "\[CircleDot]", 
    SubsuperscriptBox[
     StyleBox["J", "TI"], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["z", "TI"]], "\[Flat]"], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"bac5214f-3b33-4807-bb4a-9e6d0c1c2953"],
 "  "
}], "DisplayFormula",ExpressionUUID->"68828fb0-0fa8-4990-b1bc-c2551547f180"],

Cell[TextData[{
 "Hence the Mathematica representation of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"d", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"8755c007-e71a-4186-b409-6afdcd6f1135"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d632243f-68db-4901-9660-3cc45b42babc"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["hdd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "2ba36c00-80da-47c8-9ce1-2dc9c641ef09"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f4c81242-312e-4c82-a6ae-6eac19c52c34"],
 ", is defined as follows:"
}], "Text",ExpressionUUID->"ef35ba9c-d054-4cf6-8285-64a465dcd1c5"],

Cell["\<\
hdd = 1/12*(J[ex] . inversemetric . Transpose[J[ex]])[[1, 1]]*
      Transpose[J[ez]] . J[ez] // Simplify;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"9fd39349-50a5-45b9-877e-f637877e5c55"],

Cell[TextData[{
 "The symmetric ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"52397fe6-e4c8-4a44-882c-a0bc0d4f5816"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3e018c9a-5c9d-4b6f-9448-c654f8226583"],
 "-tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"a", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"42ee8865-0271-4dae-a721-45e833594a69"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "0a862440-a4ba-4ae9-b527-dad3393fa853"],
 " is given by"
}], "Text",ExpressionUUID->"30a5369c-f84d-44c2-a43a-bf6a9f33c143"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubsuperscriptBox[
            StyleBox["h", "TI"], 
            StyleBox[
             RowBox[{"a", "d"}], "TI"], 
            RowBox[{"(", "2", ")"}]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"587564bc-4ca2-4e06-a810-59cee41ebc75"],
         " "
        }],ExpressionUUID->"b3bfcf2b-5bb3-497e-804b-71d7fb2189fc"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["9", "80"], 
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{
             SubscriptBox[
              StyleBox["p", "TI"], "2"], "-", 
             SubscriptBox[
              StyleBox["p", "TI"], "1"], ",", 
             SubscriptBox[
              StyleBox["e", "TI"], 
              StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox["406", "45"], "-", 
             FractionBox["92", "45"], 
             RowBox[{
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}], "+"}], 
             FractionBox["2", "5"], 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"]}]], "InlineFormula",
          ExpressionUUID->"56813346-f2bd-40cb-9e49-2a4d66599b49"],
         " "
        }],ExpressionUUID->"2082ff93-e5ca-4f05-936b-2bc136be7943"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "becd3dc6-8c89-4227-922f-c8ff778179ea"],
         " "
        }],ExpressionUUID->"32da209d-8173-4724-b1de-930a7226d276"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"+", 
           FractionBox["9", "2"], 
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{
             SubscriptBox[
              StyleBox["p", "TI"], "2"], "-", 
             SubscriptBox[
              StyleBox["p", "TI"], "1"], ",", 
             SubscriptBox[
              StyleBox["e", "TI"], 
              StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox["823", "900"], "+", 
             FractionBox["77", "450"], 
             RowBox[{
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}], "+"}], 
             FractionBox["1", "100"], 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"]}]], "InlineFormula",
          ExpressionUUID->"105915e5-8da5-418b-bef6-0badcfe7b256"],
         " "
        }],ExpressionUUID->"57733458-3aa9-4dd7-befa-ca2d5309f6a6"]}
      }], TraditionalForm]],ExpressionUUID->
    "bffc0979-9f0c-4cae-b36d-1a19560a4179"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"b68c7c49-dc63-4b89-b2c5-d072f8859da0"],
 "  "
}], "DisplayFormula",ExpressionUUID->"67fe50e5-1fdd-4254-90f8-a74668f2b513"],

Cell[TextData[{
 "Using ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["p", "TI"], "2"], "-", 
     SubscriptBox[
      StyleBox["p", "TI"], "1"], 
     RowBox[{"\[LongEqual]", 
      RowBox[{"2", "sin\[Theta]"}]}], 
     SubscriptBox[
      StyleBox["q", "TI"], "2"]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"80cb0730-66aa-4b85-875b-b5f874ae80d7"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7def318d-62b8-4d36-982c-79b871ee998b"],
 ", we have"
}], "Text",ExpressionUUID->"c909e10d-b3d2-4b10-b970-52b368dafc7f"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubsuperscriptBox[
            StyleBox["h", "TI"], 
            StyleBox[
             RowBox[{"a", "d"}], "TI"], 
            RowBox[{"(", "2", ")"}]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"991a6883-4a63-4c3c-8b56-50206d1a7093"],
         " "
        }],ExpressionUUID->"5da84381-8d18-4751-9ceb-d634dfa254b0"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["9", "40"], "sin\[Theta]", 
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{
             SubscriptBox[
              StyleBox["q", "TI"], "2"], ",", 
             SubscriptBox[
              StyleBox["e", "TI"], 
              StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox["406", "45"], "-", 
             FractionBox["92", "45"], 
             RowBox[{
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}], "+"}], 
             FractionBox["2", "5"], 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"]}]], "InlineFormula",
          ExpressionUUID->"56db5653-9e5d-4423-a338-1e5e35755970"],
         " "
        }],ExpressionUUID->"a9a0672b-6cf6-4d68-a7b8-76c302d39e53"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "4ac64582-46d5-422a-8053-d35dd398174b"],
         " "
        }],ExpressionUUID->"ff1ab804-e1aa-4a1f-bf7e-73b624d8da29"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           RowBox[{
            RowBox[{"+", "9"}], "sin\[Theta]"}], 
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{
             SubscriptBox[
              StyleBox["q", "TI"], "2"], ",", 
             SubscriptBox[
              StyleBox["e", "TI"], 
              StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox["823", "900"], "+", 
             FractionBox["77", "450"], 
             RowBox[{
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}], "+"}], 
             FractionBox["1", "100"], 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"]}]], "InlineFormula",
          ExpressionUUID->"31526f16-5da7-40d8-9e6e-96aa7c871858"],
         " "
        }],ExpressionUUID->"783b4a0a-bca2-4ced-8a2e-056f7a5cbfa5"]}
      }], TraditionalForm]],ExpressionUUID->
    "6cb584e6-1d28-470d-b621-3adcf71d4fdb"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"2a67c4e4-9ff0-480a-bf28-4f0bfaa5e958"],
 "  "
}], "DisplayFormula",ExpressionUUID->"ad3d585e-b1bd-42a9-be20-cd8c8765658d"],

Cell[TextData[{
 "Hence the Mathematica representation of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"a", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"5fd48710-d6ed-4fb2-a099-fdd450bcbc47"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ece67e46-3f22-4098-8b6b-5bdbbb89e296"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["had",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "e7b1facf-20c7-4e93-8b89-fe90756b74ae"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ec70141f-fb66-4e3e-af81-2493a2c4de9f"],
 ", is defined as follows:"
}], "Text",ExpressionUUID->"8c1068db-192d-4627-b00c-b027a5a0d384"],

Cell["\<\
had=9/40*q2x*Sin[\[Theta]]*(-(406/45) - 92/45 Cos[2 \[Theta]] + 2/5 Cos[4 \
\[Theta]])*
(Transpose[K[ex]] . K[ez] + Transpose[K[ez]] . K[ex])/2 +
 9*q2z*Sin[\[Theta]] (-(823/900) + 77/450 Cos[2 \[Theta]] + 1/100 Cos[4 \
\[Theta]])*
 Transpose[K[ex]] . K[ex];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"75b352b4-ae12-4e79-8804-2fbe510d4102"],

Cell[TextData[{
 "The symmetric ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"b39a843e-a3fd-4ad3-8e71-1bae5def72f9"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4468032d-01d5-4f1c-88b0-dc2e6a466017"],
 "-tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"b", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"3e4015a3-556f-4db4-8a9c-4e36ac52e55b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "10ce6bec-c92d-479a-89c8-059e38428935"],
 " is given by"
}], "Text",ExpressionUUID->"2a2a5de6-241b-4d1b-83b1-27932b2955ab"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubsuperscriptBox[
            StyleBox["h", "TI"], 
            StyleBox[
             RowBox[{"b", "d"}], "TI"], 
            RowBox[{"(", "2", ")"}]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"84623bdd-e13a-4e70-a74e-dc606cf66dc8"],
         " "
        }],ExpressionUUID->"20f71ca6-1819-4595-afe3-932a56496a42"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["9", "80"], 
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{
             SubscriptBox[
              StyleBox["p", "TI"], "1"], "+", 
             SubscriptBox[
              StyleBox["p", "TI"], "2"], ",", 
             SubscriptBox[
              StyleBox["e", "TI"], 
              StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox["406", "45"], "+", 
             FractionBox["92", "45"], 
             RowBox[{
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}], "+"}], 
             FractionBox["2", "5"], 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["y", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"]}]], "InlineFormula",
          ExpressionUUID->"4d611ba4-5108-4b7e-96e7-f9dc13af5aa5"],
         " "
        }],ExpressionUUID->"e9d01840-fd72-4da4-8548-c625358f5053"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "b6ac451f-6810-431a-8516-91c398d1f64f"],
         " "
        }],ExpressionUUID->"cfd15141-dfe4-49e9-9fca-18b9a9fc453d"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"+", 
           FractionBox["9", "2"], 
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{
             SubscriptBox[
              StyleBox["p", "TI"], "1"], "+", 
             SubscriptBox[
              StyleBox["p", "TI"], "2"], ",", 
             SubscriptBox[
              StyleBox["e", "TI"], 
              StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox["823", "900"], "-", 
             FractionBox["77", "450"], 
             RowBox[{
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}], "+"}], 
             FractionBox["1", "100"], 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["y", "TI"]], "\[Flat]"], "."}]], "InlineFormula",
          ExpressionUUID->"c2e289dd-d92d-4271-a251-79558e4089d7"],
         " "
        }],ExpressionUUID->"ad3a5fd0-c8d2-436f-a84a-e65bda63af92"]}
      }], TraditionalForm]],ExpressionUUID->
    "efc15c5d-8d87-4cd8-86fa-942e6ee455bb"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"e2176203-0cdc-4659-82eb-11eb2728b61b"],
 "  "
}], "DisplayFormula",ExpressionUUID->"68d8dbee-6dce-4704-8336-83dbc1c8eec8"],

Cell[TextData[{
 "Using ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["p", "TI"], "1"], "+", 
     SubscriptBox[
      StyleBox["p", "TI"], "2"], 
     RowBox[{"\[LongEqual]", 
      RowBox[{"2", "cos\[Theta]"}]}], 
     SubscriptBox[
      StyleBox["q", "TI"], "1"]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"431c5f9e-92d1-44bf-9380-856a6e7c6032"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "15f2966e-70fc-4600-b108-fd808b58290f"],
 ", we have"
}], "Text",ExpressionUUID->"6eb7f38a-aa7f-4170-a42e-a46934c5d2d3"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubsuperscriptBox[
            StyleBox["h", "TI"], 
            StyleBox[
             RowBox[{"b", "d"}], "TI"], 
            RowBox[{"(", "2", ")"}]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"78900ca7-9510-49de-9cf1-ea7f5e827c23"],
         " "
        }],ExpressionUUID->"1e456086-370c-406e-8da1-6b733ceb982d"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["9", "40"], "cos\[Theta]", 
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{
             SubscriptBox[
              StyleBox["q", "TI"], "1"], ",", 
             SubscriptBox[
              StyleBox["e", "TI"], 
              StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox["406", "45"], "+", 
             FractionBox["92", "45"], 
             RowBox[{
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}], "+"}], 
             FractionBox["2", "5"], 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["y", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"]}]], "InlineFormula",
          ExpressionUUID->"b210941d-078b-446e-b92e-9a8d1228352d"],
         " "
        }],ExpressionUUID->"8646b677-7a43-4117-8860-170e14cb73ce"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "0ac2baf1-5bda-4aba-b920-baf48aba44ae"],
         " "
        }],ExpressionUUID->"57bf3113-3407-478b-bb8c-3c6921ded5b5"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           RowBox[{
            RowBox[{"+", "9"}], "cos\[Theta]"}], 
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{
             SubscriptBox[
              StyleBox["q", "TI"], "1"], ",", 
             SubscriptBox[
              StyleBox["e", "TI"], 
              StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox["823", "900"], "-", 
             FractionBox["77", "450"], 
             RowBox[{
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}]}], "+"}], 
             FractionBox["1", "100"], 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["y", "TI"]], "\[Flat]"], "."}]], "InlineFormula",
          ExpressionUUID->"71686ad6-1e0c-406b-9b7e-2f1d377e5d9a"],
         " "
        }],ExpressionUUID->"56acaa7b-2842-407f-9c62-b0371203b69c"]}
      }], TraditionalForm]],ExpressionUUID->
    "34eb4921-0b4b-404e-9780-70d019f5fa1c"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"9aaf7be0-297f-4ebb-9661-83debb66cdd4"],
 "  "
}], "DisplayFormula",ExpressionUUID->"0607cfcb-f698-4074-83f2-414f3bd9cfa6"],

Cell[TextData[{
 "Hence the Mathematica representation of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"b", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"c9dc3b83-7d43-4ca6-8e0a-664d5b2989ef"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "53755f7f-3701-4452-bf18-d404bacd8a15"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["hbd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "9505fe56-1219-4c86-978c-74c4c501d633"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "125d2018-6bdd-472e-b177-11f26e7f7be3"],
 ", is defined as follows:"
}], "Text",ExpressionUUID->"39c6b32d-5609-4367-a5e9-9944a3bf49fd"],

Cell["\<\
hbd=9/40*q1x*Cos[\[Theta]] (-(406/45) + 92/45 Cos[2 \[Theta]] + 2/5 Cos[4 \
\[Theta]])*
(Transpose[K[ey]] . K[ez] + Transpose[K[ez]] . K[ey])/2 +
   9*q1z*Cos[\[Theta]] (-(823/900) - 77/450 Cos[2 \[Theta]] + 1/100 Cos[4 \
\[Theta]])*
   (Transpose[K[ey]] . K[ex] + Transpose[K[ex]] . K[ey])/2 // Simplify;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"ad6cda57-d45a-4cde-b4e3-2aeca252c227"],

Cell[TextData[{
 "Let ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["G", "TI"], 
     RowBox[{"(", 
      StyleBox["x", "TI"], ")"}], 
     RowBox[{"\[LongEqual]", "arctan"}], 
     RowBox[{"(", 
      StyleBox["x", "TI"], ")"}], "/", 
     StyleBox["x", "TI"]}], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "c9d350e8-9a32-419e-b929-fd41cece3976"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "bde3cb3c-4698-4c0e-b858-7dd0e6988bd7"],
 ".\nThe symmetric ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{"(", 
     RowBox[{"0", ",", "2"}], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"662fabaf-d0c5-4e88-88e3-30016a285b61"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d79753eb-3ef7-472a-a0d4-fb482bd3e4a2"],
 "-tensor ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"c", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"68bd25d6-b09f-41ea-a87b-7ec4232bd76a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "56b51ffb-c9eb-4dd9-b162-4c7ba6d4e7ec"],
 " is given by"
}], "Text",ExpressionUUID->"26f48c5c-72e0-4c02-9ef7-d39bef291327"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubsuperscriptBox[
            StyleBox["h", "TI"], 
            StyleBox[
             RowBox[{"c", "d"}], "TI"], 
            RowBox[{"(", "2", ")"}]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"ecbd4061-691e-40f4-98e3-eb416fd1163b"],
         " "
        }],ExpressionUUID->"6ad0eac9-a7cb-47a5-b2d8-b7d25b51378f"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"-", 
           FractionBox["1", "8"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["p", "TI"], "1"], "+", 
               SubscriptBox[
                StyleBox["p", "TI"], "2"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["p", "TI"], "2"], "-", 
               SubscriptBox[
                StyleBox["p", "TI"], "1"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], "+", 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["p", "TI"], "1"], "+", 
               SubscriptBox[
                StyleBox["p", "TI"], "2"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["p", "TI"], "2"], "-", 
               SubscriptBox[
                StyleBox["p", "TI"], "1"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}]}], ")"}], 
           StyleBox["G", "TI"], 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"sin", 
              RowBox[{"(", 
               RowBox[{"2", "\[Theta]"}], ")"}]}], 
             SqrtBox["3"]], ")"}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"]}]], "InlineFormula",
          ExpressionUUID->"e4d29106-219f-4fee-ad67-b2a80e82470c"],
         " "
        }],ExpressionUUID->"154c4bfe-5e86-42ce-8ee8-987dbc6a72c2"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "db03c250-d8b0-4fe4-802a-2c0030086f57"],
         " "
        }],ExpressionUUID->"90d18cc4-bb82-4932-bf19-e6c484d80964"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"+", 
           FractionBox[
            RowBox[{
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["p", "TI"], "1"], "+", 
               SubscriptBox[
                StyleBox["p", "TI"], "2"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["p", "TI"], "2"], "-", 
               SubscriptBox[
                StyleBox["p", "TI"], "1"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}]}], 
            RowBox[{
             RowBox[{"2", "("}], 
             RowBox[{
              RowBox[{"4", "-"}], 
              SuperscriptBox["cos", "2"], 
              RowBox[{"(", 
               RowBox[{"2", "\[Theta]"}], ")"}]}], ")"}]], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"], "."}]], "InlineFormula",
          ExpressionUUID->"9db2b579-0c81-4b26-9f1b-8c8069f6c376"],
         " "
        }],ExpressionUUID->"eaf3e44b-5ea6-4958-9075-747ee891955c"]}
      }], TraditionalForm]],ExpressionUUID->
    "58a81f7b-e38e-4b7e-9d08-07400ef3093c"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"9f03a305-246c-46ae-8ec7-9fd0c9530516"],
 "  "
}], "DisplayFormula",ExpressionUUID->"2642c7be-54e7-4797-b96a-4bf9d5b35e24"],

Cell[TextData[{
 "Using ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["p", "TI"], "1"], "+", 
     SubscriptBox[
      StyleBox["p", "TI"], "2"], 
     RowBox[{"\[LongEqual]", 
      RowBox[{"2", "cos\[Theta]"}]}], 
     SubscriptBox[
      StyleBox["q", "TI"], "1"]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"8c152fc6-cf89-4da7-9131-8352515e0a32"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "8e8cbe00-3be6-4ee0-9b9c-3b9026548b69"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["p", "TI"], "2"], "-", 
     SubscriptBox[
      StyleBox["p", "TI"], "1"], 
     RowBox[{"\[LongEqual]", 
      RowBox[{"2", "sin\[Theta]"}]}], 
     SubscriptBox[
      StyleBox["q", "TI"], "2"]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"3125f0f3-7eff-4159-aaec-14b5ef5a793a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "5ec618c7-45b4-42f5-8db4-e66535678e4e"],
 ","
}], "Text",ExpressionUUID->"30259ddb-1af4-4f81-9ca0-b7ec03b2d888"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubsuperscriptBox[
            StyleBox["h", "TI"], 
            StyleBox[
             RowBox[{"c", "d"}], "TI"], 
            RowBox[{"(", "2", ")"}]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"96c4e41c-e89a-48e2-905d-584f36762876"],
         " "
        }],ExpressionUUID->"dac7b6f2-df36-4cda-aadc-97df97cac8f6"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"-", 
           FractionBox[
            SqrtBox["3"], "4"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["q", "TI"], "1"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["q", "TI"], "2"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], "+", 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["q", "TI"], "1"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["q", "TI"], "2"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}]}], ")"}], 
           "arctan", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"sin", 
              RowBox[{"(", 
               RowBox[{"2", "\[Theta]"}], ")"}]}], 
             SqrtBox["3"]], ")"}], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"]}]], "InlineFormula",
          ExpressionUUID->"f3e35427-c681-45c5-9c2e-f8406b939153"],
         " "
        }],ExpressionUUID->"0a589fcb-a2d4-4675-9cb1-2c44e8a1881f"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "7a7dc93c-6692-4611-8165-73456aba5f2e"],
         " "
        }],ExpressionUUID->"f8c5a54e-56ea-4c82-9599-1c33301ba52d"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"+", 
           FractionBox[
            RowBox[{"2", 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["q", "TI"], "1"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["q", "TI"], "2"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
             "sin\[Theta]cos\[Theta]"}], 
            RowBox[{
             RowBox[{"4", "-"}], 
             SuperscriptBox["cos", "2"], 
             RowBox[{"(", 
              RowBox[{"2", "\[Theta]"}], ")"}]}]], 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "\[Flat]"], "\[CircleDot]", 
           SubsuperscriptBox[
            StyleBox["K", "TI"], 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["z", "TI"]], "\[Flat]"], "."}]], "InlineFormula",
          ExpressionUUID->"9317d5e1-7a4d-4e71-b184-15b5f61f8397"],
         " "
        }],ExpressionUUID->"a2cbbcd5-b481-4fb4-a3be-ca5d5322a668"]}
      }], TraditionalForm]],ExpressionUUID->
    "56f852c1-6ff1-4dcf-bee9-df9b34f1b554"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"9ff05f6c-6c2f-4a3b-bbb0-83f3bc330de7"],
 "  "
}], "DisplayFormula",ExpressionUUID->"41d7229a-8d70-4d50-8b4b-7bb505fca143"],

Cell[TextData[{
 "Hence the Mathematica representation of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"c", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"5ecf1341-ce03-4a34-8523-159c8d03884e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ec0e7b52-dc9c-48da-ab47-8bb1adde8002"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["hcd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "cbc97200-bdb6-4585-a2ba-589f9fe759e3"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "9dab9035-08e6-4d13-bac1-8ef9909d6042"],
 ", is defined as follows:"
}], "Text",ExpressionUUID->"51445c3f-3ea4-4d19-844f-249f222fb495"],

Cell["\<\
hcd=-Sqrt[3]/4(q1z q2x + q1x q2z) ArcTan[Sin[2 \
\[Theta]]/Sqrt[3]]*Transpose[K[ez]] . K[ez]+
    2 q1z q2z Sin[\[Theta]] Cos[\[Theta]]/(4-Cos[2 \
\[Theta]]^2)*(Transpose[K[ex]] . K[ez] + Transpose[K[ez]] . K[ex])/2 ; \
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"9256d3d0-69f4-4cb2-a3cb-e627ec0fd70f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation for ",
 Cell[BoxData[Cell[TextData[{
   Cell[BoxData[
    FormBox[
     SuperscriptBox[
      StyleBox["v", "TI"], 
      RowBox[{"(", "1", ")"}]], TraditionalForm]], "InlineFormula",
    ExpressionUUID->"4349fd0f-4079-4fae-b43f-d5ea2231240a"],
   "  "
  }], "DisplayFormula",ExpressionUUID->
   "7b9045fa-e905-4930-8131-7155c83537fc"]],ExpressionUUID->
  "9098f577-9f09-4811-8895-878a2d62e298"],
 " and ",
 Cell[BoxData[Cell[TextData[{
   Cell[BoxData[
    FormBox[
     SuperscriptBox[
      StyleBox["V", "TI"], 
      RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
    ExpressionUUID->"4e6e991e-201e-4cb4-8b04-5c27c12eaadf"],
   "  "
  }], "DisplayFormula",ExpressionUUID->
   "0832d7d9-9698-43be-8521-5791f05cf4a7"]],ExpressionUUID->
  "3d2a1ffc-14ae-4c8a-9361-66eafb41c658"]
}], "Chapter",ExpressionUUID->"90a78f90-410a-4833-8743-f1ecb2bd1706"],

Cell[TextData[{
 "We begin with verifying ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SuperscriptBox[
      StyleBox["v", "TI"], 
      RowBox[{"(", "1", ")"}]], 
     RowBox[{"(", 
      RowBox[{
       StyleBox["y", "TI"], 
       RowBox[{",", "0"}]}], ")"}], 
     RowBox[{"\[Congruent]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f6c07395-3424-46c0-b9bc-df4dbeee9d3b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "75023efb-9a8f-4e02-98e1-56968fe2eab2"],
 ". Recall that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SuperscriptBox[
      StyleBox["v", "TI"], 
      RowBox[{"(", "1", ")"}]], 
     RowBox[{"(", 
      RowBox[{
       StyleBox["y", "TI"], 
       RowBox[{",", "0"}]}], ")"}], "\[LongEqual]", 
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["L", "TI"], 
     SuperscriptBox[
      StyleBox["h", "TI"], 
      RowBox[{"(", "1", ")"}]], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"694f5568-bce5-4154-b880-25b060189da8"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d4060cb9-ea10-4271-9f7b-4686a6641684"],
 " Hence it suffices to check ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["L", "TI"], 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"0b59ba13-073b-453d-bd89-36fcbc2fcdc6"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b5f73aac-587b-464a-83e8-ddb3062a9431"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["L", "TI"], 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"77110472-87c5-4fd2-ba7b-38c57a58da64"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "89694b01-0057-4ac1-84b9-efe9423e1972"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["L", "TI"], 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"9e19a189-1552-4e92-9d51-5107c067f0e7"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "380387f8-7037-4016-92f4-570b3cebc9d1"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["L", "TI"], 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"720e200e-69c2-4862-abef-2b321364d458"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "8d83e715-627b-4c5b-953e-5cff1da5e4a3"],
 ". These are done in the following four code blocks."
}], "Text",ExpressionUUID->"b2d40b34-4a15-4087-a663-587367bbbc6b"],

Cell[CellGroupData[{

Cell["P0[L[ha]]//Simplify", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"d698b695-a08c-4a46-b93e-e61fa5dc28b6"],

Cell[BoxData["\<\"0\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"57011e92-96b8-4529-a313-8cd130ae2ac2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["P0[L[hb]]//Simplify", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"fac8bc58-1992-4de1-a4af-b00c32a12290"],

Cell[BoxData["\<\"0\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"8340d9f8-1848-4f56-8d99-c9be1fe44059"]
}, Open  ]],

Cell[CellGroupData[{

Cell["P0[L[hc]]//Simplify", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"a71d109f-e0ab-4347-afed-273d3c04f3f6"],

Cell[BoxData["\<\"0\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"1a3a4ba9-c907-46f7-ab3d-74f9285dc509"]
}, Open  ]],

Cell[CellGroupData[{

Cell["P0[L[hd]]//Simplify", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"ec510930-3c82-4231-9acd-d09f92de8a8a"],

Cell[BoxData["\<\"0\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"a18caba6-1c1e-496f-8e90-b3d9bac81072"]
}, Open  ]],

Cell[TextData[{
 "In the following ten subsections, we calculate the individual components of \
",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SuperscriptBox[
     StyleBox["V", "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"e6e69c84-c403-4eba-8f25-75632657cf60"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "55bf2c3a-07d0-49d7-b24d-c3889a375102"],
 ", such as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "a"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"9d986472-f806-44b5-90fd-501294f9f354"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "23c2dd55-ea7b-4573-a26a-c6e9979084be"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"3832f899-96c2-4447-b02b-cf1b945bf847"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "eb78637c-9fb5-4112-b9d8-9841a219657e"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"38d02df5-5978-4364-a926-c34149f0abef"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "9362bbd4-9214-4f6d-a2be-5fb158ed7eef"],
 "."
}], "Text",ExpressionUUID->"73820be6-2e7f-47da-957e-09c17a626a82"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "a"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"2267f7fb-daa1-4046-95b6-625cef05815a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "a7020d3a-8be6-4ed1-9859-dd12ec4accad"]],ExpressionUUID->"38ea4b0c-6244-\
4ac5-9684-725e5173168d"]], "Section",ExpressionUUID->"f5dcff50-68f6-47c2-82fd-\
c8cafc876bd5"],

Cell[TextData[{
 "The term ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "a"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"9cb1785b-1da9-42fb-b635-0b57a141eb4a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "c779e08e-4ebe-4648-a42c-729cf0d1456d"],
 " is given by"
}], "Text",ExpressionUUID->"b97382cb-3498-4805-90d3-6d175e630ef5"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "a"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["L", "TI"], 
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"a", "a"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "+", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["Q", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["a", "TI"], 
       RowBox[{"(", "1", ")"}]], ",", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["a", "TI"], 
       RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
    FractionBox["1", "2"], 
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "\[CenterDot]", 
    StyleBox["z", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"330a10d9-79c6-4afd-8f0f-d7f36b30be62"],
 "  "
}], "DisplayFormula",ExpressionUUID->"081f9d68-c9f6-4659-9c90-d605c07b4bbb"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"8e1c6602-35d9-4f8e-a429-8fe7d71ba248"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "0c6c71a2-08f3-4057-a816-35390387ba95"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"e3fb9a70-1530-44ad-9727-5deae9954673"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7ebeb605-cb95-4238-a55b-b43409fc23d3"],
 ":"
}], "Text",ExpressionUUID->"67ef51a9-0b72-4f3f-b00d-ededfb140dbb"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"f2c668bf-3233-479a-a74f-29e6fe378cef"],
 "  "
}], "DisplayFormula",ExpressionUUID->"c5a37c63-cf0c-4581-9005-af118bc28f90"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "115dca26-ab66-4d25-8b77-c15a64226be2"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "c354ed9c-eee0-4058-a5a0-802743d4df1c"],
 " is given by"
}], "Text",ExpressionUUID->"7f77ed18-dd50-4cad-b5be-efe9d30c6583"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"0ca66d1b-7350-4d29-a604-376658c7fb8f"],
 "  "
}], "DisplayFormula",ExpressionUUID->"94b8c3be-aee4-4acc-9781-3723a64d1ac4"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"8a10413f-6994-4aff-ad74-cf4c2fb2663c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "0eb6a234-7112-48fe-ae6d-f1e523402b09"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"13cb7663-8fe5-4fbb-b093-b3f0f3ca61ed"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ea3d0237-3121-468a-b514-8948bf54e21f"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["ra",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "b690f7b6-0f4f-4297-871a-8d74e8552379"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3a3de87b-9e66-4814-89ef-a5821c89f68c"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["za",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "1833372e-a013-42c5-b0c8-bc00ed75237e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ae4afe76-65de-4fd2-8474-50ca39269b5a"],
 " respectively. ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["ra",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "e7659bfb-01d9-4d3e-963d-6f2dfa53b36a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "fc0bef0c-6cf5-458e-adee-d2670076f2ba"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["za",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "e853b6e8-1231-4c67-9bed-dfdd78ba9d91"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "73deac0c-1bc3-4dbb-a08c-00e82cc6bf48"],
 " are used to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "a"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"e50bb870-3296-4230-aac6-f82f56d3d218"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "34ff3a21-2c0f-4810-a9d6-2e8b4fc9bc11"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Vaa",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "d65528e4-1e4c-4685-be85-3b4dad00fff9"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "74f4d339-1e69-4a23-b25c-6f92a0c93c28"],
 "."
}], "Text",ExpressionUUID->"b804e3cc-c51b-4ee0-bf4f-bdf370d5e014"],

Cell["\<\
ra=P1[L[ha]]//Simplify;
za=-Inverse[H].ra//Simplify;
Vaa=P0[L[haa]]+P0[Q[ha,ha]]+1/2ra.za;
Vaa=FullSimplify[Vaa,0<\[Theta]<\[Pi]/2];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"76c001cd-1809-46cc-bd17-6f79859dfe04"],

Cell["We then verify that", "Text",ExpressionUUID->"8e189ecb-8176-4850-8d3a-901933be04ea"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "a"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["3472117", "384"], "+", 
      FractionBox["42025", "6"], 
      SqrtBox[
       FractionBox["5", "3"]]}], ")"}], 
    SuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        StyleBox["q", "TI"], "3"], ",", 
       SubscriptBox[
        StyleBox["e", "TI"], 
        StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], "2"], "."}], 
   TraditionalForm]], "InlineFormula",ExpressionUUID->
  "0f855ede-cde1-48bb-bd66-18cb7eb36a00"],
 "  "
}], "DisplayFormula",ExpressionUUID->"3966495a-d566-44c8-ba24-7766720e6774"],

Cell[CellGroupData[{

Cell["\<\
VaaExp=(-3472117/384+42025/6*Sqrt[5/3])*q3x^2;
(Vaa-VaaExp//Simplify) == 0\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"dfca687c-4e6c-4fbb-ace0-611e36584ee6"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"7039931e-46ca-4c08-be35-7fb128762c31"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"ee2696f6-42f5-4941-8def-d718aa97927a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2be9b663-561c-4fa0-869f-4c6e94e21068"]],ExpressionUUID->"d3b57a0f-15a5-\
465a-9661-da3782d28cf7"]], "Section",ExpressionUUID->"233048db-5680-4cd3-bea2-\
6e6515bbfd83"],

Cell[TextData[{
 "The term ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"cd4ec84a-c773-4f49-814e-8839c189f693"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2f554ac2-c0b1-434a-96d5-491ab413e243"],
 " is given by"
}], "Text",ExpressionUUID->"6a50a31b-9a69-418e-be93-f550d497ceab"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["L", "TI"], 
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"b", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "+", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["Q", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["b", "TI"], 
       RowBox[{"(", "1", ")"}]], ",", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["b", "TI"], 
       RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
    FractionBox["1", "2"], 
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "\[CenterDot]", 
    StyleBox["z", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"eeb55005-81fe-4237-8f6e-a0eef6a27bc6"],
 "  "
}], "DisplayFormula",ExpressionUUID->"281d91d5-bd32-4da5-8469-0bcab8030642"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"a2bee250-b3c4-40b9-8571-17320ec662e4"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "77017d4f-609c-4823-9af3-40235238a74d"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f94f5e17-4e34-4d11-85b2-7bdfe2fbbd4c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e37ddecb-6049-489c-9ad3-a846020da4e3"],
 ":"
}], "Text",ExpressionUUID->"ef4168a1-b3b4-4b73-b9db-59e1aea97cab"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"8ada78a9-1c74-425a-b879-10a92ade503b"],
 "  "
}], "DisplayFormula",ExpressionUUID->"082aa8f1-b65d-4315-9717-7cfb5c29a3c6"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "570baee7-2d49-4a9a-b4b4-8428c284d7c5"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ea096410-de02-4f4f-86a3-a1b38ecaf147"],
 " is given by"
}], "Text",ExpressionUUID->"4dbfe343-54ae-487c-94b6-8d6c080ff368"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"327a681a-6ce9-45bb-bf5c-49d3441000cb"],
 "  "
}], "DisplayFormula",ExpressionUUID->"a14a01eb-c2a0-4648-9712-cb2c69d1128f"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f7c3f589-51a3-480e-a362-3fb43b7756cd"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "00746870-a680-4092-baa8-83293c35233b"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"644662ef-8ef0-436e-8a4e-50d90d209d1b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d8dbe88c-fddd-48cf-8e47-391329bc5657"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "9b8d7fcd-f1dc-4d31-9651-985f78ca04fb"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "88ae3e36-246a-49e6-ad34-ddf5d2277340"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "20eaa6dc-0e61-4667-8bc3-c88bc84c6224"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "0b356cd7-9271-485b-9f78-d21996195f5c"],
 " respectively. ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "b5dfd546-1917-4e03-9534-a7a10ffa59cf"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e2942c14-856e-44dc-8f16-919065d18e26"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "00f6b929-19bc-4f0c-9fa5-183a59a2b9bb"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1175ee59-4e78-46e4-9353-a16874101af8"],
 " are used to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"814875da-43cb-45c5-b87f-3b7d81e936cd"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "cd773010-4ec0-4f06-8d19-def0aa72945f"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Vbb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "552e56a7-d7cc-4e76-850f-dbd63dcfda08"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "8be49aad-6d4e-4b6a-8efb-8f8cbd294680"],
 "."
}], "Text",ExpressionUUID->"588e57f2-18ab-466e-b75a-ec10dcf275ed"],

Cell["\<\
rb=P1[L[hb]]//Simplify;
zb=-Inverse[H].rb//Simplify;
Vbb=P0[L[hbb]]+P0[Q[hb,hb]]+1/2rb.zb;
Vbb=FullSimplify[Vbb,0<\[Theta]<\[Pi]/2];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"b71b851d-a5f5-456b-a760-509b3afd2ec3"],

Cell["We then verify that", "Text",ExpressionUUID->"8dbdef5c-e022-43d7-adfd-4baa26c982f3"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["3472117", "384"], "+", 
      FractionBox["42025", "6"], 
      SqrtBox[
       FractionBox["5", "3"]]}], ")"}], 
    SuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        StyleBox["q", "TI"], "3"], ",", 
       SubscriptBox[
        StyleBox["e", "TI"], 
        StyleBox["y", "TI"]]}], "\[RightAngleBracket]"}], "2"], "."}], 
   TraditionalForm]], "InlineFormula",ExpressionUUID->
  "be94e858-2b06-48d4-9b3b-c16fe824a800"],
 "  "
}], "DisplayFormula",ExpressionUUID->"b82b0737-39a0-4815-b881-13ad26ec23ef"],

Cell[CellGroupData[{

Cell["\<\
VbbExp = (-3472117/384+42025/6*Sqrt[5/3])*q3y^2;
(Vbb-VbbExp//Simplify) == 0\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"f08d1d02-75b4-4f95-b211-bbcf377b5fe0"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"be6eebe0-18bb-4078-ba88-208e16234068"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"5acff4b6-2fd4-4f03-8b33-d73d7ceced22"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "283ef159-2cd9-4123-8bac-9c9719d45a67"]],ExpressionUUID->"9c063e82-3068-\
4652-a076-17e112258ed2"]], "Section",ExpressionUUID->"1da37d28-8536-4e2e-a589-\
39170232afe7"],

Cell[TextData[{
 "The term ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"254214d2-d178-4bf4-890c-5ff2528ff01e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b0928561-56d4-474d-a1f8-e245acb22a8f"],
 " is given by"
}], "Text",ExpressionUUID->"2362b92f-7d35-4a14-bf3f-a28ba7775433"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["L", "TI"], 
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"a", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "+", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["Q", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["a", "TI"], 
       RowBox[{"(", "1", ")"}]], ",", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["b", "TI"], 
       RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
    FractionBox["1", "2"], 
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "\[CenterDot]", 
    StyleBox["z", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"205bc4aa-bed8-472e-8286-b96692167da6"],
 "  "
}], "DisplayFormula",ExpressionUUID->"09ef86ae-bf7e-4683-afdb-1c97b8fc3249"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"dec4039c-7361-424b-b51f-9598c0d99a15"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "814a2efc-2f1e-4d0b-9ef3-3b9e1dbf0da5"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"0905171e-ce2e-4482-814f-ca3fd07cd11b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ed5b79e6-1d78-44f2-af7e-fe7dfbde10cd"],
 ":"
}], "Text",ExpressionUUID->"af4bbf1d-33a9-44d4-80f1-b394efc15b09"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"35359e73-db29-45f9-8436-e1c39ad6cfb5"],
 "  "
}], "DisplayFormula",ExpressionUUID->"04cf7116-4b76-431b-b9e8-627163136f9a"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "f7e83c0c-d96d-4f24-827a-2983425514ad"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "9917a039-2ed2-4426-aa9e-2e0cc9a1fca2"],
 " is given by"
}], "Text",ExpressionUUID->"e9788942-41a3-4057-8866-6d6aca093752"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"c3b8cde1-9b10-4e7e-9ca7-55504dfa0bb4"],
 "  "
}], "DisplayFormula",ExpressionUUID->"bcdc540c-184f-4354-ab0d-9783a0826bd7"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d8644d88-2311-4437-a9e6-395735fccb53"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7c84494b-cd38-4fae-bcfc-dac2841f1466"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"1af46544-92e5-415a-b257-9b9545b7c08c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2938acac-74dc-4cad-9946-46fab6ff64ea"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"12ebc202-2bc1-4abb-b66b-160f880cec47"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "81b1f3d4-5526-45e0-af87-b51b5ebe98c3"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["ra",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "97b7962c-cf28-410d-9f52-01d0a351e49b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d1714043-9dac-40b3-94f8-a3ca69cad950"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "767f1ca0-a934-47b8-9dda-4505d3c7828a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "13ff21fa-2a1c-490f-b98b-2bcd29ce5b68"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "7fcdc56b-515a-43eb-9b04-bbf2e81f1689"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4150ae38-6c09-4872-bc9e-1f00ea95b85d"],
 " respectively. ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["ra",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "a8664059-10c6-4dcd-997b-4dcbdc31001a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "9fa27859-1ab0-41cf-bbb3-872993d9147b"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "3f45c47b-2c9e-481e-8a3a-02077497417b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7cfb92b2-56f5-4ba2-a2b2-6dbee5a410a2"],
 " are used to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "b"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f4c578d6-4fb6-45c3-ae33-8546ed3ebe21"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "c8e6ac4a-112a-47f2-aacc-9ad118a6cd16"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Vab",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "01b84f9b-9927-41f8-83a5-4f27982360db"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "dc1f4939-68e8-4ffe-814c-7d5f4f7f1ca1"],
 "."
}], "Text",ExpressionUUID->"7d411050-068f-4a6f-aa1a-0351aa55e243"],

Cell["\<\
ra=P1[L[ha]]//Simplify;
rb=P1[L[hb]]//Simplify;
zb=-Inverse[H].rb//Simplify;
Vab=P0[L[hab]]+P0[Q[ha,hb]]+1/2ra.zb//Simplify;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"5804465d-b085-4a7e-9bed-ab9e3949807c"],

Cell[TextData[{
 "We then verify that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubsuperscriptBox[
      StyleBox["V", "TI"], 
      StyleBox[
       RowBox[{"a", "b"}], "TI"], 
      RowBox[{"(", "2", ")"}]], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"c1c28f7d-8630-4ca1-9ce8-9ce14233a35e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "c600e2df-0c26-4b25-8da6-b38738359939"],
 "."
}], "Text",ExpressionUUID->"d9454deb-0c48-404e-ade0-49e41f6815dd"],

Cell[CellGroupData[{

Cell["Vab == 0", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"8d30a2bf-2e9f-485f-b05b-97fb28882e9e"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"09c04202-cc38-4569-9f15-1dd58601c458"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"c", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"3500460f-27dc-46e6-a304-39c4236ff01f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "378d6a25-c041-4d80-bec2-beed30e8610d"]],ExpressionUUID->"e8405eb7-2786-\
4503-bee1-4ff38e56781f"]], "Section",ExpressionUUID->"0ec771bb-dfc0-48ea-83e4-\
5344d7fc8a57"],

Cell[TextData[{
 "The term ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"c", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"369adc26-197f-4471-a52f-775ef73babdb"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "5b8b0fa4-5e85-41e4-8c57-a5ac6a2b0903"],
 " is given by"
}], "Text",ExpressionUUID->"5cf89fd2-ec53-4129-85e4-00db7404d164"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"c", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["L", "TI"], 
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"c", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "+", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["Q", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["c", "TI"], 
       RowBox[{"(", "1", ")"}]], ",", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["c", "TI"], 
       RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
    FractionBox["1", "2"], 
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "\[CenterDot]", 
    StyleBox["z", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"27a9807e-dc2e-483c-a1c1-7f502d9152ac"],
 "  "
}], "DisplayFormula",ExpressionUUID->"de70bdd6-78de-47c8-a29a-3c7d03d7a7c3"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"3959d65f-e31f-4397-a6a4-7c33a7735053"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7ab46599-0144-4e95-a43d-f05a5da5758e"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"a0d3cc65-c892-449a-a914-11061dfcda96"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f7694ecf-4247-4556-81c5-eb04ced44f54"],
 ":"
}], "Text",ExpressionUUID->"16292c6b-65d6-40e7-99d7-e019edfe2a99"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"2f2775c0-fc9d-451e-8b73-ed736a194e9b"],
 "  "
}], "DisplayFormula",ExpressionUUID->"7003bf38-a7ac-43cd-8e26-4236fc55b3a5"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "2d7167c6-e422-4690-b532-e2860720a09a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "8305c833-83d9-4fe3-93ba-dd8e491a890f"],
 " is given by"
}], "Text",ExpressionUUID->"8f2a4133-a446-4299-88e3-55f6793f5038"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"9d077e65-2b19-4293-b769-3d8b67424574"],
 "  "
}], "DisplayFormula",ExpressionUUID->"a1798010-268a-427d-a5bb-1500659f6630"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f6409f96-fd33-41ec-8eb7-7ea9c4cd4c0e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "01f47a83-0bfd-403a-9ffb-5c49557321bd"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"abbe9811-237d-43bc-8dcd-44c2c7c05b0f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "990f5822-0a7b-42f5-b27f-f3462ef85e92"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "d5fb42a9-29bb-4e27-90aa-69e093889e08"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1cf08b82-028d-4b61-b229-a0336f1deee3"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "659a3afc-c2f4-4f61-8991-400d718055ff"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "982beb90-e1f3-4682-8e45-e8267152c058"],
 " respectively. ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "48c65bb3-473a-4d8b-a9d5-a5ded0f1732d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e7b3af29-ccae-468a-8be9-57a80b6196f4"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "f560cf24-73f2-41d7-bcb0-e4c90362ebca"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "6bd9ca4b-b12c-4245-a0da-136fcd5f58f4"],
 " are used to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"c", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"488c8302-6131-445d-9506-ceda74f28aaa"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1a14038c-b7e8-4cf2-92a9-8fe3953bcde8"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Vcc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "5501e6ed-d36e-4b46-8448-dd4b5d05fce1"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "621d99a2-3957-4b68-a5cd-3781bb233921"],
 "."
}], "Text",ExpressionUUID->"9f0963b0-e2b4-4cf1-a19e-9f5786d6e5bc"],

Cell["\<\
rc=P1[L[hc]]//Simplify;
zc=-Inverse[H].rc//Simplify;
Vcc=P0[L[hcc]]+P0[Q[hc,hc]]+1/2rc.zc;
Vcc=FullSimplify[Vcc,0<\[Theta]<\[Pi]/2];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"4838def7-0698-4313-b50e-a890a4f37e87"],

Cell[TextData[{
 "We then verify that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubsuperscriptBox[
      StyleBox["V", "TI"], 
      StyleBox[
       RowBox[{"c", "c"}], "TI"], 
      RowBox[{"(", "2", ")"}]], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f5707514-987d-4987-9cea-4bba2dc106d8"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "9b83df01-4191-43c5-bede-a6f2b70e86dd"],
 "."
}], "Text",ExpressionUUID->"f51346e4-528a-468c-893b-e94cb512a73d"],

Cell[CellGroupData[{

Cell["Vcc == 0", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"51239ef5-866a-4990-badc-09427a38f082"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"cf1751ea-9aaf-4feb-9f13-9c853950e117"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"e55f4e73-e090-406c-b4f1-737a42434294"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7d1942fe-146d-45db-9a01-227a58292fa5"]],ExpressionUUID->"0458508d-8235-\
4526-9567-b939753ff80b"]], "Section",ExpressionUUID->"91e4041e-a539-42d0-9e72-\
c128e2add4f4"],

Cell[TextData[{
 "The term ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"925063cd-8155-497c-9e9a-5a3b95f92d21"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "0bb5e17a-567d-4e69-9503-c249ca2d38da"],
 " is given by"
}], "Text",ExpressionUUID->"a4ae037a-b9ab-4c5c-90a2-d0f1e4e2b497"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["L", "TI"], 
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"a", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "+", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["Q", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["a", "TI"], 
       RowBox[{"(", "1", ")"}]], ",", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["c", "TI"], 
       RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
    FractionBox["1", "2"], 
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "\[CenterDot]", 
    StyleBox["z", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"6e9efaa5-3542-47fc-9969-fa8233fd1fd6"],
 "  "
}], "DisplayFormula",ExpressionUUID->"6ee6eec5-be9a-44ae-acc3-1ed3bb0f9cce"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"4a2067d5-9dc8-44ce-aafc-60372a7cc580"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "05a09a6a-44f8-4d8d-a6f4-2bdb8c4cfe4a"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"84fbf00b-262e-482b-a71c-97958815b90e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "0ac17267-8fc2-46ce-a8b1-3bddce05ce09"],
 ":"
}], "Text",ExpressionUUID->"9d03afe2-e9f3-41c5-9b98-c8aa0a7e4ac3"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"7adef6de-e8e3-41ac-a588-0a73b548619f"],
 "  "
}], "DisplayFormula",ExpressionUUID->"07a6fb10-ca93-4eef-bc3e-d9f281276f08"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "028158e3-6087-4b3c-832b-eb772ee7ff19"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "06bad1ee-1fef-49c7-8273-417d00286155"],
 " is given by"
}], "Text",ExpressionUUID->"5d360cb8-7600-4945-aa30-4cd12e154404"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"77dac54c-c685-41e6-9db1-c10f52f22119"],
 "  "
}], "DisplayFormula",ExpressionUUID->"d4882001-923e-45ab-b7eb-c2cfd8a28677"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"930a2d98-6f04-49bb-8307-7763da90a1af"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "af42ae5d-97dd-4e91-974d-44083ab7e795"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"cc4e27d7-7ef9-43f5-9f22-7093c68a6719"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "669689dd-91bd-4b68-bf8b-156f8cdc9373"],
 ",  and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"ad787aa3-116a-4093-96e9-8d87e178fec0"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "34c040f5-1aac-4ab3-848f-17d4df9ed473"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["ra",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "93c7e716-5bcb-4ea4-84ac-284c10867cc3"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "11b1af27-6eb7-4dea-aeb5-e1a99bbe0b8e"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "e8f78c8f-d432-48d9-a689-dba7ded2b81a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "433fbce5-40b4-4ca0-ad89-b1e7c7979175"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "d777f672-91c4-4a7d-bbd0-8fc307e90877"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "5a338f0b-4319-4de3-afdc-417a515cb261"],
 " respectively. ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["ra",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "bf420c89-0781-4635-b82a-0a2188212c24"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "5adcaa6d-74a4-43d4-bbe1-55948bc91d28"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "337cd98c-f612-4001-9535-dfe0484512b8"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "66c5feb1-0ace-45cf-9f28-aac056e099f5"],
 " are used to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f89a5fba-80da-414a-9aeb-3ba719ab1922"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "0c6e0ed5-d4c2-4888-8895-2b9dce01d2b7"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Vac",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "674b18e7-6d07-4e2f-96ea-d9132707939c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "079b1fa1-bbf9-4f46-ad5d-a7b7b273a6c3"],
 "."
}], "Text",ExpressionUUID->"6f4412cb-1100-4861-b740-9af534870d23"],

Cell["\<\
ra=P1[L[ha]]//Simplify;
rc=P1[L[hc]]//Simplify;
zc=-Inverse[H].rc//Simplify;
Vac=P0[L[hac]]+P0[Q[ha,hc]]+1/2ra.zc;
Vac=FullSimplify[Vac,0<\[Theta]<\[Pi]/2];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"5a5eacb3-717f-44e3-a573-536d79f1a6d5"],

Cell[TextData[{
 "We then verify that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubsuperscriptBox[
      StyleBox["V", "TI"], 
      StyleBox[
       RowBox[{"a", "c"}], "TI"], 
      RowBox[{"(", "2", ")"}]], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d6d3bfc2-f616-4ceb-8c77-088d2fef8882"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d46ac8b2-e129-4b12-ab1c-38f1d82703cc"],
 "."
}], "Text",ExpressionUUID->"062bf544-85f7-44a5-b8d2-8722d52e951d"],

Cell[CellGroupData[{

Cell["Vac == 0", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"117c554f-9ae0-4f61-a7cd-0a1caa809301"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"68869eb9-9519-4266-8c6e-192185de8967"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"ab218657-cfa6-467a-b5f9-cd96c7f98d8e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "298b9421-f1e2-4ef2-8ff6-fc87e64523d8"]],ExpressionUUID->"71c42369-047a-\
48b9-b181-9136b774d355"]], "Section",ExpressionUUID->"b2eba050-75fd-45f0-9539-\
7a40c62af4b6"],

Cell[TextData[{
 "The term ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"86dbfd07-d9ff-42f3-ab72-7219ab8fd676"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b121c8c5-8443-4523-85d7-191c34a54ed6"],
 " is given by"
}], "Text",ExpressionUUID->"f4245b72-8d57-4b4f-a5f5-ce5bc1cf1aaa"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["L", "TI"], 
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"b", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "+", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["Q", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["b", "TI"], 
       RowBox[{"(", "1", ")"}]], ",", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["c", "TI"], 
       RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
    FractionBox["1", "2"], 
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "\[CenterDot]", 
    StyleBox["z", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"e3cef485-8717-4648-a84a-8952236bfb35"],
 "  "
}], "DisplayFormula",ExpressionUUID->"8b6ecfb7-2b88-4d93-b1ff-2b3a5310db09"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"3147ad88-f243-4b12-9bae-a2f1e0273e3d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e9f256bb-07e9-4925-9431-39b9e24ec304"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"31ba7aa3-25ae-4a28-957f-37ecad3ae0cf"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "80334b7a-978e-4721-8e88-085e54d2888c"],
 ":"
}], "Text",ExpressionUUID->"e8f65a6a-9537-4087-89c0-b94ee4ebc9b4"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"b205326e-a787-4550-a6ca-e70c88d5573f"],
 "  "
}], "DisplayFormula",ExpressionUUID->"02d2bcae-e1cf-44d3-89cc-b86b5021aa43"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "58d0591c-9b77-42c8-8557-c5516e4a6bf0"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7b4408b1-eda1-41b8-bdde-4b9a10ff985e"],
 " is given by"
}], "Text",ExpressionUUID->"ebe50556-e2b7-4edc-ba30-a6879e4c39ad"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"c2d57e7c-d8ff-40b0-9664-9d54769fd190"],
 "  "
}], "DisplayFormula",ExpressionUUID->"4ce94468-a6b3-4358-9580-395eb13a2a4a"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"86f492bc-3008-4958-bfa1-8c87b191929f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "681f999d-6d51-4009-9f9a-6f3d81ab56d1"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"6c00bcf8-5fe7-4132-ab2f-986a1e20c4e9"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3dac618d-8c88-4bb0-9a8e-c85fd8068911"],
 ",  and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"6ed6846b-0cf3-445e-a5c7-d018805832a4"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "c2628d40-44e3-4a4b-8772-3e04fd164646"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "e55d3589-3aed-43f0-a441-e05c841c5d13"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "afc05b5c-0d90-49c9-8e58-b5ca54612a80"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "de6e2c53-6663-416a-99b8-9a8ef88e94f3"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f53c5b37-b7d2-4543-aef5-3c86ae57fd6c"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "c511f452-9eed-444e-9337-65fd54398ffc"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3786ea2d-6564-490c-b3f1-12162ec051e2"],
 " respectively. ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "a1d6bd87-697a-4279-8dcc-3c0b66e79c27"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f36b2a63-73ee-41e7-9b71-40509f974ba2"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "21ab746d-af02-4a3f-9701-52e389e6e6b8"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "55d06de6-f1ae-4415-8ec6-012837ae4ca2"],
 " are used to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "c"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"7c3b173d-084b-43ba-9fa3-1b774311b8df"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "feb81015-811e-4ea3-86da-56ada1cd179d"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Vbc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "34f9938a-9525-49b8-9fd9-9dc2a9bf0604"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f4ca1a37-42ae-4327-bc6c-028ff7ad8283"],
 "."
}], "Text",ExpressionUUID->"76a00fb0-7f58-414d-8e05-e8abd4fec116"],

Cell["\<\
rb=P1[L[hb]]//Simplify;
rc=P1[L[hc]]//Simplify;
zc=-Inverse[H].rc//Simplify;
Vbc=P0[L[hbc]]+P0[Q[hb,hc]]+1/2rb.zc;
Vbc=FullSimplify[Vbc,0<\[Theta]<\[Pi]/2];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"ea163c8a-035d-45ac-a871-e7f29902c821"],

Cell[TextData[{
 "We then verify that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubsuperscriptBox[
      StyleBox["V", "TI"], 
      StyleBox[
       RowBox[{"b", "c"}], "TI"], 
      RowBox[{"(", "2", ")"}]], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"64e70271-ae0d-4a4d-a058-39b838003b87"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "90b5606c-98f2-4ad5-a907-3e5b072fb3f6"],
 "."
}], "Text",ExpressionUUID->"b30f44aa-7ca9-498b-ab15-e4b4f3e027ff"],

Cell[CellGroupData[{

Cell["Vbc ==0", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"0b8d73fa-7222-47b4-8e3f-394660a0f368"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"38630f46-b832-4a8c-a594-51b669666b41"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"d", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"819fdac5-cbcb-4a39-9408-88fec6a38f01"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "6a45d465-f790-4f48-be52-3c02f8958da6"]],ExpressionUUID->"09da9f54-4ef9-\
4504-b54c-8458d9464070"]], "Section",ExpressionUUID->"c758b569-4973-44d7-9f88-\
628a3830046f"],

Cell[TextData[{
 "The term ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"d", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"538108e2-531f-47ab-b9f1-65d71b5a3901"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "67abcc02-444b-4ecc-a4bd-d474748e63eb"],
 " is given by"
}], "Text",ExpressionUUID->"db14a576-0ca2-43a3-8e16-e531ea83c6b7"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"d", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["L", "TI"], 
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"d", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "+", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["Q", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["d", "TI"], 
       RowBox[{"(", "1", ")"}]], ",", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["d", "TI"], 
       RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
    FractionBox["1", "2"], 
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "\[CenterDot]", 
    StyleBox["z", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"be241d8b-d349-468a-bb01-f4e0ac05984f"],
 "  "
}], "DisplayFormula",ExpressionUUID->"9e5a2785-ae6d-404e-936a-5a71e1f0e6eb"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"792eeee1-3047-4a87-ae66-d986ff73ed36"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "76649899-819d-4c4e-85d4-fcd0768eda40"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d3db9390-d516-4523-951c-df8613167803"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "75939443-3893-479c-8eb2-b97f1e2074fb"],
 ":"
}], "Text",ExpressionUUID->"300be163-f62b-4ad2-9f6b-3bfa172ed8c2"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"739fb81f-3a09-47cf-8db6-0f7ed13fd84b"],
 "  "
}], "DisplayFormula",ExpressionUUID->"daefd5c0-8f38-458e-8740-a5f00ab10b02"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "e535d30c-b671-4801-9811-96cf7c525bc3"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d9ab8d05-943e-4d76-873e-b1740abcea85"],
 " is given by"
}], "Text",ExpressionUUID->"fb783965-4d89-4379-aa03-0e57e03a55af"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"1226fd0a-c840-4e46-8603-62b42b53a5e6"],
 "  "
}], "DisplayFormula",ExpressionUUID->"0f813c5d-1883-4dc8-bb31-86c7e669b9f5"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"31a14b19-ee61-4779-8ae1-a32ef1be6989"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "87582c0c-2357-4cf8-915b-697ee953da4c"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"95734ca2-8904-4528-a893-97a28676238e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3c9135fc-127a-4745-ad86-55790099171e"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "30359f0a-03ce-4999-b191-20bfe6501acc"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "a4e080b3-138f-4868-adf9-673c52ce8c83"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "197263d2-d4fd-4863-9a98-38e5b2a8b934"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "8363649e-1c39-4d37-8dbe-9abd036d055e"],
 " respectively. ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "3fcc927c-3dba-4a57-bc08-1c12d4cc7e60"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "74026096-87c9-48de-9136-a7282777ba49"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "456ea2c5-7b01-4fbb-b022-c6c488d68237"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b6783703-a523-4e80-8ad1-79578c7af4fa"],
 " are used to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"d", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"76354ead-142e-46bf-a00d-9b15f9a79f25"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3e309683-e454-4840-9cde-027be8e36100"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Vdd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "c117d7db-78af-4da7-b628-eb226ec9d35a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "744daf1e-8a45-4110-a9c2-b7c064dfa551"],
 "."
}], "Text",ExpressionUUID->"708162a1-9de5-4547-a6dc-15b6c8f1e70f"],

Cell["\<\
rd=P1[L[hd]]//Simplify;
zd=-Inverse[H].rd//Simplify;
Vdd=P0[L[hdd]]+P0[Q[hd,hd]]+1/2rd.zd;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"d536d8cd-ea3e-48c8-9d5d-b052c3acf000"],

Cell["We then verify that", "Text",ExpressionUUID->"28968dbd-21ff-4e99-9f79-de989a70ce18"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubsuperscriptBox[
            StyleBox["V", "TI"], 
            StyleBox[
             RowBox[{"d", "d"}], "TI"], 
            RowBox[{"(", "2", ")"}]], "\[LongEqual]"}]], "InlineFormula",
          ExpressionUUID->"d6735855-a89b-4285-a83e-5bc1d852c20f"],
         " "
        }],ExpressionUUID->"b7903284-7350-4c40-8417-c44319ac66a0"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox[
            RowBox[{"3", "+", 
             RowBox[{"4", "cos", 
              RowBox[{"(", 
               RowBox[{"2", "\[Theta]"}], ")"}]}], "-", 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"4", "\[Theta]"}], ")"}]}]}], 
            RowBox[{"24", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"cos", 
                 RowBox[{"(", 
                  RowBox[{"2", "\[Theta]"}], ")"}]}]}], ")"}], "3"]}]], 
           SuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{
              SubscriptBox[
               StyleBox["q", "TI"], "1"], ",", 
              SubscriptBox[
               StyleBox["e", "TI"], 
               StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], "2"], 
           SuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{
              SubscriptBox[
               StyleBox["q", "TI"], "3"], ",", 
              SubscriptBox[
               StyleBox["e", "TI"], 
               StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], "2"], "+", 
           FractionBox[
            RowBox[{"3", "-", 
             RowBox[{"4", "cos", 
              RowBox[{"(", 
               RowBox[{"2", "\[Theta]"}], ")"}]}], "-", 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"4", "\[Theta]"}], ")"}]}]}], 
            RowBox[{"24", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"cos", 
                 RowBox[{"(", 
                  RowBox[{"2", "\[Theta]"}], ")"}]}]}], ")"}], "3"]}]], 
           SuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{
              SubscriptBox[
               StyleBox["q", "TI"], "2"], ",", 
              SubscriptBox[
               StyleBox["e", "TI"], 
               StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], "2"], 
           SuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{
              SubscriptBox[
               StyleBox["q", "TI"], "3"], ",", 
              SubscriptBox[
               StyleBox["e", "TI"], 
               StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], "2"]}]], 
          "InlineFormula",ExpressionUUID->
          "61aa3824-2f00-4857-b224-a4eac5d0958c"],
         " "
        }],ExpressionUUID->"7bea4296-dacb-4bc2-b893-beab063bcbc9"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "efaecee4-cd15-46c7-a8b9-42cf616f5d2a"],
         " "
        }],ExpressionUUID->"853da849-b36f-466e-9a95-055e2d678885"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"+", 
           FractionBox[
            RowBox[{
             RowBox[{"11", "cos", 
              RowBox[{"(", 
               RowBox[{"2", "\[Theta]"}], ")"}]}], "+", 
             RowBox[{"cos", 
              RowBox[{"(", 
               RowBox[{"6", "\[Theta]"}], ")"}]}]}], 
            RowBox[{"3", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"cos", 
                 RowBox[{"(", 
                  RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}], "2"]}]], 
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["q", "TI"], "1"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["q", "TI"], "1"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], "+", 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["q", "TI"], "2"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{
               SubscriptBox[
                StyleBox["q", "TI"], "2"], ",", 
               SubscriptBox[
                StyleBox["e", "TI"], 
                StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}]}], ")"}], 
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{
             SubscriptBox[
              StyleBox["q", "TI"], "3"], ",", 
             SubscriptBox[
              StyleBox["e", "TI"], 
              StyleBox["x", "TI"]]}], "\[RightAngleBracket]"}], 
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{
             SubscriptBox[
              StyleBox["q", "TI"], "3"], ",", 
             SubscriptBox[
              StyleBox["e", "TI"], 
              StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}]}]], 
          "InlineFormula",ExpressionUUID->
          "aac2cffd-46f2-4acc-b5cd-291e81a7f450"],
         " "
        }],ExpressionUUID->"86e07fc7-b81f-46d9-9990-f277a914fa26"]}
      }], TraditionalForm]],ExpressionUUID->
    "ec90cf2e-b357-4c19-8717-4b5cf333bd52"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"1d54ac41-ed11-4fc9-bbb4-d495e2c1717a"],
 "  "
}], "DisplayFormula",ExpressionUUID->"3533048b-f91e-4166-8c16-908e93ac726e"],

Cell[CellGroupData[{

Cell["\<\
VddExp= (3 + 4 Cos[2 \[Theta]] - Cos[4 \[Theta]])/(24 (2 + Cos[2 \
\[Theta]])^3)*q1z^2*q3x^2 +
        (3 - 4 Cos[2 \[Theta]] - Cos[4 \[Theta]])/(24 (2 - Cos[2 \
\[Theta]])^3)*q2z^2*q3x^2+
        (11 Cos[2 \[Theta]] + Cos[6 \[Theta]])/(3(7 - Cos[4 \
\[Theta]])^2)*(-q1x*q1z+q2x*q2z)*q3x*q3z;
(Vdd-VddExp//Simplify) == 0\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"f04d111b-b20c-4736-809d-7ad073b5d426"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"9daec367-0e34-4a3f-bfc5-c64d425840f8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"bb70cea6-bebf-4cbe-8287-316b8c21e43d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "a27e8239-0f30-44dc-8f63-3d52edf09494"]],ExpressionUUID->"9c738cb6-657b-\
47a6-8d86-00b9e3c30149"]], "Section",ExpressionUUID->"853c8bae-8379-4c0a-baf4-\
a070a79b5c74"],

Cell[TextData[{
 "The term ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"9d9a8cf3-4348-411a-bdf8-7445b664f73a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d6969e94-0642-4db8-8f93-d766d1e07a74"],
 " is given by"
}], "Text",ExpressionUUID->"4f5a429e-a9cd-4ae6-959a-711de0fc39c7"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["L", "TI"], 
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"a", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "+", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["Q", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["a", "TI"], 
       RowBox[{"(", "1", ")"}]], ",", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["d", "TI"], 
       RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
    FractionBox["1", "2"], 
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "\[CenterDot]", 
    StyleBox["z", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"39c02fe4-1fec-4df8-b3c3-66d55209d215"],
 "  "
}], "DisplayFormula",ExpressionUUID->"f392e708-ff72-4a50-821d-1ec525456e73"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"744b93bc-5d94-41c1-a81d-249b1e08ea3a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f88e5f8f-f888-4d7b-996c-8c5087d56100"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"c3f8c8b4-2283-4688-a661-96c10ef7cfba"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ea1f12bf-31e8-46cb-872d-2596e54fe89c"],
 ":"
}], "Text",ExpressionUUID->"5ba448e0-2162-4a4a-a70b-a0f4781ea8ee"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"c4a0e3af-c430-4e38-a323-cf2fb81a3d27"],
 "  "
}], "DisplayFormula",ExpressionUUID->"ad816d6d-454f-4686-97ea-4455e8cd3dc2"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "946f6747-5c8d-48e4-bdc7-c225f3dbc402"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e57f2146-ced0-4cb1-b818-989b925b990c"],
 " is given by"
}], "Text",ExpressionUUID->"fefea14c-e314-4666-ae86-79430e97fcf7"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"d5745070-b83e-4399-a9f7-ddcada36f3d8"],
 "  "
}], "DisplayFormula",ExpressionUUID->"ef355902-c1d7-42bf-98ea-0707cc2440c6"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"7aa8e65d-b339-472b-bc8a-7ad304e41881"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "903ee96f-bcc5-4c3f-bd8e-56a99acb7619"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"28d5e3cd-90df-4166-9260-8c404ed1641f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e2f8ddd2-fa37-4d07-9a55-9f6e4812c8ab"],
 ",  and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"cb1f46c9-553e-40bf-859e-dc240c83267f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e21c4c96-6778-482f-9b7e-cb8892859457"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["ra",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "27477127-54d8-4612-b42e-fddfde14b05e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "8f648353-7b6f-49e8-963c-06ba4cf91aa5"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "2445c28b-1cd6-4e7e-8437-c9a250066d76"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f221d9aa-775f-4690-a181-c09ef52e76c4"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "1028aa8f-fcba-4627-a71b-be54534df134"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b2e4da19-9aa6-4c29-ac05-b4e781cc415b"],
 " respectively. ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["ra",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "9d42a35d-2c39-4c09-8d8c-cca00263e390"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f1788357-b5af-4009-b74d-15e83b0726cc"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "5d4cc5e9-619c-48fc-898e-b1113a8a4efd"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f88b3c8a-f865-4e02-847c-a801621508fd"],
 " are used to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"a", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"7f76ab6d-1de3-45f9-91dc-8d5650433078"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "af0c2f80-bade-400d-9558-afcaf936b376"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Vad",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "b44db80c-96f0-4e8f-bbad-02d6b4f12445"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ab26b5d3-f436-4170-8254-f84503e03fca"],
 "."
}], "Text",ExpressionUUID->"5f676891-5b1f-44d7-a1ed-2797bb5a1486"],

Cell["\<\
ra=P1[L[ha]]//Simplify;
rd=P1[L[hd]]//Simplify;
zd=-Inverse[H].rd//Simplify;
Vad=P0[L[had]]+P0[Q[ha,hd]]+1/2ra.zd;
Vad=FullSimplify[Vad,0<\[Theta]<\[Pi]/2];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"42e5567d-d15f-489e-b863-508241f5df37"],

Cell[TextData[{
 "We then verify that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubsuperscriptBox[
      StyleBox["V", "TI"], 
      StyleBox[
       RowBox[{"a", "d"}], "TI"], 
      RowBox[{"(", "2", ")"}]], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"a5e39bb9-faba-46b2-917d-4ce62b6a117c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4271725a-1c70-444f-b8e4-6cda12f8dffa"],
 "."
}], "Text",ExpressionUUID->"99f90425-a357-44b4-92de-bcf577eeaca6"],

Cell[CellGroupData[{

Cell["Vad == 0", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"977350ee-13e8-4b46-b62f-98347d31d030"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"17aea7f2-dda8-49b5-81f8-016cb636303e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"09d0fd60-9928-43f6-a45a-b40b06b6b6bf"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "57be9483-3859-4ec4-876d-22a0f08d07da"]],ExpressionUUID->"93def8da-7fac-\
4aea-b8c7-5a35000f3f7b"]], "Section",ExpressionUUID->"1034bc22-88d1-45dd-9b6a-\
13a5b0e6f8f2"],

Cell[TextData[{
 "The term ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"7721d8c0-5029-4c19-9ad1-eb89e4d5d6a1"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "6f834301-e3a3-4076-a62d-abe81a1f8423"],
 " is given by"
}], "Text",ExpressionUUID->"a36128e5-bc31-4522-ac69-e975f7eca0d8"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["L", "TI"], 
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"b", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "+", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["Q", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["b", "TI"], 
       RowBox[{"(", "1", ")"}]], ",", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["d", "TI"], 
       RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
    FractionBox["1", "2"], 
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "\[CenterDot]", 
    StyleBox["z", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"0a860c9a-d3a8-4a47-ac4f-8ca59df8e58b"],
 "  "
}], "DisplayFormula",ExpressionUUID->"cbf20097-fa68-4e53-8872-3980ff8ce324"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"467735c0-c302-4178-907f-d4ff825fc59e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7f8ba64e-ef78-4c6f-8620-808d457e4c5a"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"234e5cec-4f0c-454a-9fd1-2aecc3ff145b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "88f84a04-2da2-4161-8b2b-4557564e1d14"],
 ":"
}], "Text",ExpressionUUID->"89435db3-c689-4b44-b850-559aaf940b51"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"1379c213-15ae-44af-a475-1b8af8c2d194"],
 "  "
}], "DisplayFormula",ExpressionUUID->"ac80e252-2a15-4cda-9eda-ac86d4f616dd"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "32e770ba-62be-4f3f-bd45-14ce62bd5c36"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "325653ca-6381-405a-9d8c-20e8c3343fc5"],
 " is given by"
}], "Text",ExpressionUUID->"b09cf883-a821-4642-87aa-beffe8e5569f"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"3f60d6cf-71b1-4ba1-bbfe-e0f2224de31b"],
 "  "
}], "DisplayFormula",ExpressionUUID->"1b2f3696-64ed-4857-bfa2-bf74180ec901"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"2bdc990a-3d34-40f7-bf55-7a6753ae7186"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "135c67b8-a1d2-4218-9c0c-bab74a13270d"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"7499b170-1d90-4669-b683-a2073fb2acae"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "db31a174-b114-4658-b152-22281ea0103c"],
 ",  and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"ecc2a723-448a-4e9a-acb6-de4bee8cb726"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b54882e2-7443-400a-b326-a863be2c1cda"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "f02faa06-b52e-4e71-abe2-aa02af0ff472"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f60fa919-fe4b-4fc3-aba2-6302068da7c9"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "1a03b957-bf33-45d4-b515-27269b96bd6f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "bd4be0dd-da08-4124-9fc7-f80a34a29561"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "2ba68f04-e100-41ec-af6d-20027f98ee5e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ecad99f1-4a3e-4c06-84f7-283796903e8c"],
 " respectively. ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "9f294d7a-d2a5-4e33-82f5-b9a3d6253224"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "511941fe-99e6-4fdc-a817-5d7cb3059209"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "f371df8a-4fb1-4214-9fd1-abe63d8dba82"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "34a89edd-b522-4e4c-b45a-539431e48cf0"],
 " are used to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"b", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"e5fd4359-e668-4487-b0d9-c36c80171fdb"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "00622dc6-f4c5-4a42-b851-407acbdad0a3"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Vbd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "773963e2-b1b9-471f-a161-3cf0e2396041"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1a2bf7cd-7457-47f3-a2e4-a743b947fa51"],
 "."
}], "Text",ExpressionUUID->"a0e89a83-d356-4a31-a5cb-7699fa2e05c2"],

Cell["\<\
rb=P1[L[hb]]//Simplify;
rd=P1[L[hd]]//Simplify;
zd=-Inverse[H].rd//Simplify;
Vbd=P0[L[hbd]]+P0[Q[hb,hd]]+1/2rb.zd;
Vbd=FullSimplify[Vbd,0<\[Theta]<\[Pi]/2];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"699609fe-6be9-4722-9437-28b0f3d0bb3d"],

Cell[TextData[{
 "We then verify that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubsuperscriptBox[
      StyleBox["V", "TI"], 
      StyleBox[
       RowBox[{"b", "d"}], "TI"], 
      RowBox[{"(", "2", ")"}]], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"c67298b3-fa57-4a1f-b622-1f530c0ca4df"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2b5bd037-6f51-4023-8c31-cf98d5e55081"],
 "."
}], "Text",ExpressionUUID->"a244cf75-1fce-4418-9c7c-a0baa26fd48f"],

Cell[CellGroupData[{

Cell["Vbd == 0", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"cd929198-533a-49fa-a2b5-7c56571e7173"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"df9671a6-a081-4f46-8d2a-76aabfb277fe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"c", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"396dc9f6-15aa-4572-8532-197355ca8cb4"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "8781f3ae-8cc8-4acf-9735-0863728980bb"]],ExpressionUUID->"7cb9c946-335e-\
4e77-8d05-3b2e3159f4e1"]], "Section",ExpressionUUID->"185e549d-93d9-43f9-a59f-\
8bf5d453f935"],

Cell[TextData[{
 "The term ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"c", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"0cd69e02-d3da-4ace-be67-ff32c59a0b63"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "233cfdbc-3b81-40c4-904f-c4817f3004a9"],
 " is given by"
}], "Text",ExpressionUUID->"e92aa58d-42e9-42df-be9b-195ec6436d0b"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"c", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["L", "TI"], 
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox[
      RowBox[{"c", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], "+", 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["Q", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["c", "TI"], 
       RowBox[{"(", "1", ")"}]], ",", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["d", "TI"], 
       RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
    FractionBox["1", "2"], 
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "\[CenterDot]", 
    StyleBox["z", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"78f76155-75a7-4e40-a15a-7de6e8545254"],
 "  "
}], "DisplayFormula",ExpressionUUID->"2a604055-9869-4f7e-ab7b-f03e9048ef5e"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d57c4245-bbf1-432e-92b0-a72ca5ebad66"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "6525d4e0-091c-44d2-aa4c-f163fd56279e"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d6cf5db7-0d82-4e96-b177-feef2128c38d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "88c0bde9-055a-40e2-9e1c-b9f34025ffbc"],
 ":"
}], "Text",ExpressionUUID->"3ba73812-259c-4639-9508-fd672825fa4a"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"5fc81968-2a2c-49d0-b9df-75291d3f84ed"],
 "  "
}], "DisplayFormula",ExpressionUUID->"2dbed13e-63f7-4b40-9817-6f5e7ae83e7c"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "dd81ed35-ad45-4581-8c9b-71b56230cc57"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "cea3fc62-cad1-4912-8ab4-7708899dd57b"],
 " is given by"
}], "Text",ExpressionUUID->"6276605d-4a93-4e1c-b09a-7d590f98dab7"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"47fb8b40-cff9-4d4c-9050-7edf82d091d0"],
 "  "
}], "DisplayFormula",ExpressionUUID->"926203c3-c2a2-4410-9e10-4f54fb231526"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"86d8fec7-94eb-4756-9c02-9a31a7e5b205"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "908ddecf-9d66-4aff-9d63-9d93ec9d77b3"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"5fb0cb1d-ea57-452c-af63-d542d2a1bc7f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1aaea8ad-8d16-4bad-8f76-411bfe0b46ac"],
 ",  and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f7d04d41-5801-47f0-b424-85b2d537ac57"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "fa123c3c-e043-4752-8eed-136ed658c937"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "4a0e48a0-9a5f-4dba-9bd3-98c8e5b75a50"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "044eac52-e175-4cb3-a6a0-7cf5bd4a1091"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "28e84e78-7ce1-433e-b21f-ae818a661325"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1cfa8f41-c395-49df-993b-790b878030c6"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "2a3b0df2-d393-42f0-a489-6f675e4a58e6"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d2ce6b12-6417-4ea8-a443-ff8ca6a61f8f"],
 " respectively. ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "0049fb5e-2f1c-4cb7-86d8-7c4f70d79bb8"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ca447675-4ce2-40b8-adec-5026f19b4fb7"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "deb235c0-65c4-43a6-a92b-7c5562cb45c5"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "6ea7e3f9-b646-47ea-8826-1ec34b758286"],
 " are used to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubsuperscriptBox[
     StyleBox["V", "TI"], 
     StyleBox[
      RowBox[{"c", "d"}], "TI"], 
     RowBox[{"(", "2", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"23b0ebe2-2917-44da-bf58-1dfde3dfb236"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "fe127138-2562-4e89-9e0c-c31469650738"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["Vcd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "aefc1657-f2a2-4b14-a3b5-2fdea719c90e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f579c1b3-3ef8-4efb-86bc-f485f66fb439"],
 "."
}], "Text",ExpressionUUID->"bc0bbf1d-c38e-4ef1-844a-43702d6e00be"],

Cell["\<\
rc=P1[L[hc]]//Simplify;
rd=P1[L[hd]]//Simplify;
zd=-Inverse[H].rd//Simplify;
Vcd=P0[L[hcd]]+P0[Q[hc,hd]]+1/2rc.zd;
Vcd=FullSimplify[Vcd,0<\[Theta]<\[Pi]/2];\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"24a8b03a-f0cb-47ba-945f-c3bf72e060ee"],

Cell[TextData[{
 "We then verify that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubsuperscriptBox[
      StyleBox["V", "TI"], 
      StyleBox[
       RowBox[{"c", "d"}], "TI"], 
      RowBox[{"(", "2", ")"}]], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"fc825996-18c4-49c8-9ba5-80400cdf3007"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "dcfc48ef-17b4-476e-a1d6-d7b867d81293"],
 "."
}], "Text",ExpressionUUID->"03f33134-7005-41c1-a610-c0e80f85cdb6"],

Cell[CellGroupData[{

Cell["Vcd == 0", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"b8f35c5b-8cb1-401c-9d1d-3dd59a2f0ec4"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"50237ba5-8066-4a56-9c47-b5047725d246"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation for ",
 Cell[BoxData[Cell[TextData[{
   Cell[BoxData[
    FormBox[
     SuperscriptBox[
      StyleBox["V", "TI"], 
      RowBox[{"(", "3", ")"}]], TraditionalForm]], "InlineFormula",
    ExpressionUUID->"c2db91e9-3eb9-4e72-b0d9-26a1c675fc4c"],
   "  "
  }], "DisplayFormula",ExpressionUUID->
   "5c68162c-056c-40c9-ad1a-cdfacf557076"]],ExpressionUUID->
  "9da90e1b-d4d8-41a6-a7d0-21b607e95e63"]
}], "Chapter",ExpressionUUID->"eb4e2790-8e30-4635-a46d-dbf668c29eb6"],

Cell[TextData[{
 "Let ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox["\[CapitalSigma]", TraditionalForm]], "InlineFormula",
   ExpressionUUID->"c598cc2e-9c3e-43ea-a2c3-8e4b1424bc0b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3c290cbc-99ac-4aa4-aa7c-4cbb3f5098f6"],
 " be the torus given by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     RowBox[{"\[CapitalSigma]", "\[LongEqual]"}], 
     RowBox[{"{", 
      RowBox[{
       StyleBox["p", "TI"], "\[Element]", 
       SuperscriptBox[
        StyleBox["S", "TI"], "2"], "\[Cross]", 
       SuperscriptBox[
        StyleBox["S", "TI"], "2"], ":", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{
         SubscriptBox[
          StyleBox["p", "TI"], "1"], ",", 
         SubscriptBox[
          StyleBox["e", "TI"], 
          StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], "\[LongEqual]", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{
         SubscriptBox[
          StyleBox["p", "TI"], "2"], ",", 
         SubscriptBox[
          StyleBox["e", "TI"], 
          StyleBox["z", "TI"]]}], "\[RightAngleBracket]"}], 
       RowBox[{"\[LongEqual]", "0"}]}], "}"}]}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"b4f7253c-2f91-4fd2-b30a-f97c932b976d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "36c0a170-df52-4ac9-b848-d8715206c37a"],
 ". The goal of this section is to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "1"], 
     RowBox[{",", "\[Ellipsis]", ","}], 
     SubscriptBox[
      StyleBox["A", "TI"], "4"]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d0118629-2485-48c5-ad98-0a63d13ccbcb"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "59da2b53-05b1-422b-9074-06a03d699fa6"],
 " on ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     RowBox[{"\[CapitalSigma]", "\\"}], 
     SubscriptBox["\[CapitalDelta]", "\[PlusMinus]"]}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"978301ea-afdc-4e09-827f-343e89696ae2"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "6940307d-3cbd-4ade-8cc7-1ff223c3bac2"],
 ". ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     RowBox[{"\[CapitalSigma]", "\\"}], 
     SubscriptBox["\[CapitalDelta]", "\[PlusMinus]"]}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"d56cce9f-b2aa-4f56-a24a-528cd20333fa"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "fa67d821-199d-4c3e-b22a-03f12acfb43d"],
 " has two connected components ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "+"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"0182f2fe-fcb0-4a43-9d56-5aef4173efd6"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "23eae90a-2091-41b3-a194-ec4c3dd0a908"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "-"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"6e2b4a90-a665-4098-9514-4597266a2470"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "6a1cd99d-e5eb-4d20-b4a2-d4d5a523d425"],
 ", distinguished by whether ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["q", "TI"], "3"], "\[LongEqual]", 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["z", "TI"]]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"2bb351a5-3512-4c63-a943-e4824fd86d44"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "0f33dce8-84b6-47a1-a04a-15e0dcfe64a1"],
 " or ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["q", "TI"], "3"], 
     RowBox[{"\[LongEqual]", "-"}], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["z", "TI"]]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"6baabb5d-fdfa-424a-8c72-6d84b8f8745b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "cfebf656-af7e-444e-946c-fd5384e77133"],
 " respectively. We parametrize ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "+"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"b4df84be-c91f-46f1-ac45-cd9402c39ac6"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d9840e64-7756-413e-a5ad-5e3d26f68168"],
 " by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], "\[Element]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"0", ","}], 
       FractionBox["\[Pi]", "2"]}], ")"}], "\[Cross]", 
     StyleBox["R",
      FontSlant->"Plain"], 
     RowBox[{
      RowBox[{"/", "2"}], "\[Pi]"}], 
     StyleBox["Z",
      FontSlant->"Plain"]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"8d63fe71-d423-4f69-93e7-5b150dbf5375"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b1819950-ce33-4807-bf9a-49a8cf82ec9a"],
 ":"
}], "Text",ExpressionUUID->"ca53aa28-6643-40e3-baab-1555f02373b3"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], "\[RightTeeArrow]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cos", 
       RowBox[{"(", 
        RowBox[{"\[Phi]", "-", "\[Theta]"}], ")"}]}], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["x", "TI"]], 
      RowBox[{
       RowBox[{"+", "sin"}], 
       RowBox[{"(", 
        RowBox[{"\[Phi]", "-", "\[Theta]"}], ")"}]}], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["y", "TI"]], 
      RowBox[{",", 
       RowBox[{"cos", 
        RowBox[{"(", 
         RowBox[{"\[Phi]", "+", "\[Theta]"}], ")"}]}]}], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["x", "TI"]], 
      RowBox[{
       RowBox[{"+", "sin"}], 
       RowBox[{"(", 
        RowBox[{"\[Phi]", "+", "\[Theta]"}], ")"}]}], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["y", "TI"]]}], ")"}], "\[Element]", 
    SubscriptBox["\[CapitalSigma]", "+"], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"4ff968be-a116-4f4d-b055-2442cbf6045e"],
 "  "
}], "DisplayFormula",ExpressionUUID->"b0b9bfce-51aa-497e-ace5-356b1d6d97d7"],

Cell[TextData[{
 "Under this parametrization, we have ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["q", "TI"], "1"], 
     RowBox[{"\[LongEqual]", "cos\[Phi]"}], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["x", "TI"]], 
     RowBox[{"+", "sin\[Phi]"}], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["y", "TI"]], 
     RowBox[{",", " "}], 
     SubscriptBox[
      StyleBox["q", "TI"], "2"], 
     RowBox[{"\[LongEqual]", 
      RowBox[{"-", "sin\[Phi]"}]}], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["x", "TI"]], 
     RowBox[{"+", "cos\[Phi]"}], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["y", "TI"]], ",", 
     SubscriptBox[
      StyleBox["q", "TI"], "3"], "\[LongEqual]", 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["z", "TI"]], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"8f3ab7f0-8f02-4635-aec6-bda23a8def0d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"00fcddae-5814-4460-9c4a-72bbe9f0b4d5"]
}], "Text",ExpressionUUID->"85e0d2ef-4e21-4bc1-996b-fe043ecd7107"],

Cell[TextData[{
 "In Mathematica, this parametrization is represented as the following rule \
",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["pTorus",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "fd93b298-cbc4-4ec2-b128-45a10973f71b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "74f04584-dc43-4b78-a53f-b3e0229042bd"],
 ":"
}], "Text",ExpressionUUID->"6c218b26-ccb0-46b3-8114-85bdb249cdca"],

Cell["\<\
pTorus = {
   q1x -> Cos[\[Phi]], q1y -> Sin[\[Phi]], q1z -> 0,
   q2x -> -Sin[\[Phi]], q2y -> Cos[\[Phi]], q2z -> 0,
   q3x -> 0, q3y -> 0, q3z -> 1
         }; \
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"e412d63a-975e-408c-b7fb-3b2b05f2fd1e"],

Cell[TextData[{
 "We parametrize ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "-"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f315ae78-435b-4c18-8240-a6273a40b0e2"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "956cae62-f349-48fd-8245-59ba0f0fba62"],
 " by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], "\[Element]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"0", ","}], 
       FractionBox["\[Pi]", "2"]}], ")"}], "\[Cross]", 
     StyleBox["R",
      FontSlant->"Plain"], 
     RowBox[{
      RowBox[{"/", "2"}], "\[Pi]"}], 
     StyleBox["Z",
      FontSlant->"Plain"]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"81b34215-e330-48d2-8783-6bbe107c8e5c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "60dbbf97-0542-422e-86ae-6ae81cacebc9"],
 ":"
}], "Text",ExpressionUUID->"d0e4a53c-f0c1-4633-890e-ecb9a585aa02"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], "\[RightTeeArrow]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cos", 
       RowBox[{"(", 
        RowBox[{"\[Phi]", "+", "\[Theta]"}], ")"}]}], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["x", "TI"]], 
      RowBox[{
       RowBox[{"+", "sin"}], 
       RowBox[{"(", 
        RowBox[{"\[Phi]", "+", "\[Theta]"}], ")"}]}], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["y", "TI"]], 
      RowBox[{",", 
       RowBox[{"cos", 
        RowBox[{"(", 
         RowBox[{"\[Phi]", "-", "\[Theta]"}], ")"}]}]}], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["x", "TI"]], 
      RowBox[{
       RowBox[{"+", "sin"}], 
       RowBox[{"(", 
        RowBox[{"\[Phi]", "-", "\[Theta]"}], ")"}]}], 
      SubscriptBox[
       StyleBox["e", "TI"], 
       StyleBox["y", "TI"]]}], ")"}], "\[Element]", 
    SubscriptBox["\[CapitalSigma]", "-"], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"8731a15a-3268-4f39-a26b-1182c09f991d"],
 "  "
}], "DisplayFormula",ExpressionUUID->"085aa134-5d54-4ff3-80d3-ddb596d126b7"],

Cell[TextData[{
 "Under this parametrization, we have ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["q", "TI"], "1"], 
     RowBox[{"\[LongEqual]", "cos\[Phi]"}], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["x", "TI"]], 
     RowBox[{"+", "sin\[Phi]"}], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["y", "TI"]], 
     RowBox[{",", " "}], 
     SubscriptBox[
      StyleBox["q", "TI"], "2"], 
     RowBox[{"\[LongEqual]", "sin\[Phi]"}], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["x", "TI"]], 
     RowBox[{"-", "cos\[Phi]"}], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["y", "TI"]], ",", 
     SubscriptBox[
      StyleBox["q", "TI"], "3"], 
     RowBox[{"\[LongEqual]", "-"}], 
     SubscriptBox[
      StyleBox["e", "TI"], 
      StyleBox["z", "TI"]], "."}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"6bfc12ae-482a-4522-9ae0-c3a17befd5af"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"e8f42617-6966-4d00-b2c3-d9e8349af342"]
}], "Text",ExpressionUUID->"fc15f9a7-650f-498d-8da9-746c0f928555"],

Cell[TextData[{
 "In Mathematica, this parametrization is represented as the following rule \
",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["mTorus",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "8dd9b2f1-4a6f-41ff-bf61-fef3760f398f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1b907728-5d5d-4d2b-8906-cb457b4d1703"],
 ":"
}], "Text",ExpressionUUID->"7a1f747f-79c0-4615-988d-80be7381ea76"],

Cell["\<\
mTorus = {
   q1x -> Cos[\[Phi]], q1y -> Sin[\[Phi]], q1z -> 0,
   q2x -> Sin[\[Phi]], q2y -> -Cos[\[Phi]], q2z -> 0,
   q3x -> 0, q3y -> 0, q3z -> -1
         };        \
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"e6f1cc19-4e07-4ed1-b909-73c612cfb370"],

Cell[TextData[{
 "We begin by verifying ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["a", "TI"], 
       RowBox[{"(", "1", ")"}]], ")"}], "\[LongEqual]", 
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["b", "TI"], 
       RowBox[{"(", "1", ")"}]], ")"}], "\[LongEqual]", 
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["c", "TI"], 
       RowBox[{"(", "1", ")"}]], ")"}], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"0c82c63d-a4d5-4fe2-b9ef-bfe276430f1c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3523cd9b-c8d4-43dd-90cb-da7b4dc461db"],
 " along ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox["\[CapitalSigma]", TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d0f44eaf-a027-4c15-8dcd-d1818c25a254"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ad67d3eb-2dcf-4a50-b795-5c173df3abdb"],
 "."
}], "Text",ExpressionUUID->"644070d5-a963-4e27-b0ee-887ae35d3bdc"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d44f5276-2882-47d6-94ae-5ec4b12a70f0"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b6c5fb67-5f8b-494c-96e7-49c21b908e31"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"6c9289ff-74f2-42e5-85ba-3d68d32b141e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "46a1fb40-0f7d-4b44-87e8-c12a676125f3"],
 ":"
}], "Text",ExpressionUUID->"98415818-ea99-451b-aca2-8a3388b8851e"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"14d2ff57-80d3-49e1-9092-1a0270854c19"],
 "  "
}], "DisplayFormula",ExpressionUUID->"6ec2fe69-58c7-47b9-9097-64c0f41e6004"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "f4aaed39-1046-4784-b5c8-e3e1c119a325"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "77cbe2fa-3224-4733-94b1-be0260987382"],
 " is given by"
}], "Text",ExpressionUUID->"5b6238bc-1e10-4df6-9de6-cdcd0e6895e7"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"eb7282b4-7cbc-4e18-86de-6dabe3fe4ede"],
 "  "
}], "DisplayFormula",ExpressionUUID->"9392b26d-e613-470d-894c-894fbade3f7d"],

Cell[TextData[{
 "The blocks below calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f717ca20-16dc-4b41-948b-f6b60eefd93b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "356f8151-ef7e-4660-b6a7-3e916a3a46b2"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"dbe7e292-34df-4f96-b44d-d9233070bac0"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7b6d1e7d-f2fc-4032-a2be-5e550e3641a6"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"fe9ade1f-f53a-4e5d-bd63-9063def5cc58"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "0bf2b5f6-b216-4285-b8d0-bef071658418"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["za",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "3c73d22c-3b5d-4809-a51c-6e08779e26dd"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "28aa5ccf-4e18-4af7-bdee-9b34729fe168"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zb",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "933ca0d2-1940-4d19-a6d7-cce80e0949ee"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1549897f-9d19-4dd6-babf-c811e618a58d"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zc",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "f1d1159a-0db2-40fe-aa4c-88bb855085fe"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "9ec6b202-ad98-432f-87d9-3f2801a67070"],
 " respectively."
}], "Text",ExpressionUUID->"cc7f8074-b1d5-404c-8aff-f58383acb8ef"],

Cell["\<\
ra=P1[L[ha]]//Simplify;
rb=P1[L[hb]]//Simplify;
rc=P1[L[hc]]//Simplify;
za=-Inverse[H].ra//Simplify;
zb=-Inverse[H].rb//Simplify;
zc=-Inverse[H].rc//Simplify;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"5cc40332-0049-436e-a0bd-185f37402f5c"],

Cell[TextData[{
 "We then restrict ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["a", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"1a408eb0-81da-48f3-900e-b4622814504b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d8117c05-966b-4d6b-88d7-c863fa158726"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["b", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"c56b36f5-f5ab-4ba7-a345-8696aafef9e1"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "c7da10b5-90af-4626-9c96-e16ef4bd2317"],
 ", and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"c4d3c569-9084-4f8d-83df-ffa525e0423b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ec0dd309-876d-4406-8387-a3599f4ced21"],
 " to ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "+"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"e6631124-ed9d-4dad-865e-0f8101f24aa2"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "a7529368-1b5d-4885-b8c3-b5097aa0e7c4"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "-"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"6d0cdfa5-732d-4e15-a13c-fd1d7c3c6643"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f9f57464-a5ee-46a6-bc6a-22ed9035ae3e"],
 ", and verify that they vanish."
}], "Text",ExpressionUUID->"7cba3fe9-2988-4281-b126-e8331b44cf42"],

Cell["\<\
pza=za/.pTorus//Simplify;
pzb=zb/.pTorus//Simplify;
pzc=zc/.pTorus//Simplify;
mza=za/.mTorus//Simplify;
mzb=zb/.mTorus//Simplify;
mzc=zc/.mTorus//Simplify;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"a0a5a339-190e-4512-9566-bb5b435c935a"],

Cell[CellGroupData[{

Cell["pza == {0,0,0,0} && pzb == {0,0,0,0} && pzc == {0,0,0,0}", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"a0de30cf-3560-428b-86f1-36809768581f"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"46f8c520-9ffe-471f-a076-b2275c6101ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell["mza == {0,0,0,0} && mzb == {0,0,0,0} && mzc == {0,0,0,0}", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"a71c1d10-4689-4ecc-9ccc-370eb7843797"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"8868f2c2-6b3d-45fa-8cef-646a7e2b8677"]
}, Open  ]],

Cell[TextData[{
 "The coefficient of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox["\[Lambda]", 
      StyleBox["c", "TI"]], 
     SubsuperscriptBox["\[Lambda]", 
      StyleBox["d", "TI"], "2"]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"af12c28e-3ec7-4c58-a1be-b589e045e8ea"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b27964c4-bc17-4efc-8fb7-8e5d51883965"],
 " of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SuperscriptBox[
     StyleBox["V", "TI"], 
     RowBox[{"(", "3", ")"}]], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f7eade83-d5e5-4045-bf92-59cc75aff8ce"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "353b3293-bb71-4d2d-abdb-3cbe7a08a405"],
 " is given by ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "1"], "+", 
     SubscriptBox[
      StyleBox["A", "TI"], "2"], "+", 
     SubscriptBox[
      StyleBox["A", "TI"], "3"], "+", 
     SubscriptBox[
      StyleBox["A", "TI"], "4"], ","}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"8397938c-4ba2-4247-a599-1caddf2e093e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "cdbadc98-a650-48c7-91c9-e3577f77feb6"],
 " where ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "1"], 
     RowBox[{"\[LongEqual]", "2"}], 
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["Q", "TI"], 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox[
         RowBox[{"d", "d"}], "TI"], 
        RowBox[{"(", "2", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["c", "TI"], 
        RowBox[{"(", "1", ")"}]]}], ")"}], ","}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"1afcab66-09b3-479c-9d2f-bced64aa21ce"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7357dcc5-3970-474f-a153-036267ede882"],
 " ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "2"], "\[LongEqual]", 
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["C", "TI"], 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["c", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["C", "TI"], 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["c", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["C", "TI"], 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["c", "TI"], 
        RowBox[{"(", "1", ")"}]]}], ")"}], ","}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"067ed527-6fe4-4cfe-bb18-fa7f4baa1488"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d51aa741-24df-40a8-9d27-e538ebe450ec"],
 " ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "3"], 
     RowBox[{"\[LongEqual]", "4"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["P", "TI"], "0"], 
       StyleBox["Q", "TI"], 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          StyleBox["h", "TI"], 
          StyleBox[
           RowBox[{"c", "d"}], "TI"], 
          RowBox[{"(", "2", ")"}]], ",", 
         SubsuperscriptBox[
          StyleBox["h", "TI"], 
          StyleBox["d", "TI"], 
          RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
       FractionBox["1", "2"], 
       StyleBox["r", "TI"], 
       RowBox[{"(", 
        SubsuperscriptBox[
         StyleBox["h", "TI"], 
         StyleBox[
          RowBox[{"c", "d"}], "TI"], 
         RowBox[{"(", "2", ")"}]], ")"}], "\[CenterDot]", 
       StyleBox["z", "TI"], 
       RowBox[{"(", 
        SubsuperscriptBox[
         StyleBox["h", "TI"], 
         StyleBox["d", "TI"], 
         RowBox[{"(", "1", ")"}]], ")"}]}], ")"}], ","}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"51eae6ca-2276-4aff-825b-5fb182c3387c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "aed6296f-5685-42a9-8a41-d02b9d504d3f"],
 " ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "4"], 
     RowBox[{"\[LongEqual]", "2"}], 
     SubscriptBox[
      StyleBox["P", "TI"], "1"], 
     StyleBox["Q", "TI"], 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["c", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]]}], ")"}], "\[CenterDot]", 
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["d", "TI"], 
       RowBox[{"(", "1", ")"}]], ")"}], "+", 
     FractionBox["1", "2"], 
     StyleBox["z", "TI"], 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]], ")"}], 
      StyleBox["T", "TI"]], "\[CenterDot]", 
     SubscriptBox[
      StyleBox["P", "TI"], "2"], 
     StyleBox["L", "TI"], 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["c", "TI"], 
      RowBox[{"(", "1", ")"}]], "\[CenterDot]", 
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["d", "TI"], 
       RowBox[{"(", "1", ")"}]], ")"}], "."}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"cd76b832-9850-42c2-81a0-e064b3614ccd"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"6bb350bb-7828-4798-84cf-5b9a850d9d6a"]
}], "Text",ExpressionUUID->"5f51c13b-3ae8-4b75-9d76-3e787c7702ef"],

Cell["These are calculated in the following four subsections.", "Text",ExpressionUUID->"626ad6ef-8aa3-4c8d-8e31-f46ea4a6fed2"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "1"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"433a375d-2c20-4605-af9c-68ef479fb808"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "76a1531a-4ef1-4241-8064-6ac5959d8b1c"]],ExpressionUUID->"b475d038-bc7e-\
4e51-a154-564de5c2aa07"]], "Section",ExpressionUUID->"80239c14-b728-47cb-ac45-\
2cf5b2a38468"],

Cell[TextData[{
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "1"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"01c92253-15cd-47d1-bce7-d3a0c20235cd"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7d05160e-3faf-447e-b32a-a66098a83faf"],
 " is given by"
}], "Text",ExpressionUUID->"2d14dab7-4415-416f-af33-eeec32cf8b86"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["A", "TI"], "1"], 
    RowBox[{"\[LongEqual]", "2"}], 
    SubscriptBox[
     StyleBox["P", "TI"], "0"], 
    StyleBox["Q", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox[
        RowBox[{"d", "d"}], "TI"], 
       RowBox[{"(", "2", ")"}]], ",", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["c", "TI"], 
       RowBox[{"(", "1", ")"}]]}], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"55fcc7c9-cbf9-4d4c-8ec7-e9f5d3aad1c9"],
 "  "
}], "DisplayFormula",ExpressionUUID->"63b19fbe-27c0-4041-8886-2f61a62a6ecc"],

Cell[TextData[{
 "The code below calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "1"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"9a51c8f4-017d-41eb-adea-939f2d24657c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "693b46dd-c823-40c4-ada0-d3b8f4314c8c"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["A1",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "f30cba00-700f-4337-a890-7c492ecafbd6"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "81f90c99-12e3-4275-acc5-03727aa0001e"],
 "."
}], "Text",ExpressionUUID->"2d7490b3-4ce1-4657-9fdd-e67e5c80688d"],

Cell["A1=2*P0[Q[hdd,hc]];", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"ff587420-1ff4-4e82-8dfb-ee9cecd619c0"],

Cell[TextData[{
 "We restrict ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "1"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"c2664515-df62-4194-bbf2-51fc06b24ac6"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d39cff2d-3f42-47de-9b2a-0499f8849e81"],
 " to ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "+"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"503cd142-86e6-4aeb-8396-12d9e0321093"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f6b5d255-1ccd-44d7-8f95-8d35a46ea639"],
 ", and check that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "1"], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"38e26e11-53b3-426f-82df-52b9b57e08c2"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "36dd1489-e325-4bd0-95c9-2cf5ae726d78"],
 " on ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "+"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"5400b684-33b3-45f0-865a-8b2a8c72cf82"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "c5be5285-d70c-43eb-a121-74999a882ae0"],
 "."
}], "Text",ExpressionUUID->"903ce50e-1c86-444e-98cf-6a83e02aaf53"],

Cell[CellGroupData[{

Cell["\<\
pA1=A1/.pTorus//Simplify;
pA1 ==0\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"c96048f8-2a75-4908-90ac-db67eb3a5300"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"c4ba1638-9646-4805-baf1-b6ab69d5680b"]
}, Open  ]],

Cell[TextData[{
 "We restrict ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "1"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"423dee85-1c80-42b3-8f4d-a49eed51e67b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "672a6c17-9ec2-4b73-ba50-f5996ea99261"],
 " to ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "-"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"2140217b-f2ee-46e8-bd4d-a0816bb06518"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3d3d80ae-eff3-4d70-91a3-5fe0b5c4d15a"],
 ", and check that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "1"], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"bb7b443b-5aa5-4965-a80d-481a11ead293"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "db19cc81-d88d-4914-800a-c3fb57e08095"],
 " on ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "-"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d961424d-b03a-43a1-9a60-699d3655eaff"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e84a3a42-fbf2-47b1-85d7-59a8bf0ef89a"],
 "."
}], "Text",ExpressionUUID->"f8175213-4f37-4793-a404-9e0fe353b4ba"],

Cell[CellGroupData[{

Cell["\<\
mA1=A1/.mTorus//Simplify;
mA1 ==0\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"2c79e597-e834-4aea-9cd0-51af005d97a7"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"10f89fcd-374a-4962-abe8-76a81f5d2fae"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "2"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f4b565a2-0421-42e9-bba0-41663baa1d84"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2ce439e5-3012-4229-82bc-4510ce9f298b"]],ExpressionUUID->"c4d65ec7-7e29-\
476d-840b-642ea2248739"]], "Section",ExpressionUUID->"84d9fd20-a567-4e20-b187-\
ea09b064bde8"],

Cell[TextData[{
 "Recall that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "2"], "\[LongEqual]", 
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["C", "TI"], 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["c", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["C", "TI"], 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["c", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
     SubscriptBox[
      StyleBox["P", "TI"], "0"], 
     StyleBox["C", "TI"], 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]], ",", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["c", "TI"], 
        RowBox[{"(", "1", ")"}]]}], ")"}], "."}], TraditionalForm]], 
   "InlineFormula",ExpressionUUID->"1943f94e-855e-4303-ac75-718addce609b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"845cdf1a-c08e-4de9-a5e4-961385192c29"]
}], "Text",ExpressionUUID->"a605d21e-2c24-43cc-85d0-1b1d593175b6"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "2"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"eb71d774-0d9b-4c80-8061-183c6066ea02"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "79bd7bba-b6ac-45c4-80db-fe109054b54d"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["A2",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "060e0ccc-565e-41d0-89d4-7605dfc2911b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "a5a95843-4345-4bf8-b54c-807b90364472"],
 "."
}], "Text",ExpressionUUID->"22dd86fd-0b2a-4b46-9dc4-002ba5a0e296"],

Cell["\<\
A21=P0[Cubic[hc,hd,hd]];
A22=P0[Cubic[hd,hc,hd]];
A23=P0[Cubic[hd,hd,hc]];
A2=A21+A22+A23;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"38ad3b38-4fae-4942-9177-409e76535875"],

Cell[TextData[{
 "We restrict ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "2"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"fd54d76f-4043-4dae-a344-af290c644a43"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b90ce617-40f3-44cb-80fe-739231dc4b8e"],
 " to ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "+"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d7273bba-4ef0-4b4c-80e7-7c89e81ea80e"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7efc9755-34dc-4fe4-811f-abfb0b9a192f"],
 ", and check that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "2"], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"31ee7e5a-1992-4468-862c-c4978868f816"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "45edea82-2219-48d1-a081-2833ded212cb"],
 " on ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "+"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"bccd7a4b-9e51-41bd-a7aa-73673c55dd2f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b88ff646-8a00-4ad6-8bf0-d55ed86fc09a"],
 "."
}], "Text",ExpressionUUID->"78e116da-cdc8-489f-b29b-cc4da2bb2cb3"],

Cell[CellGroupData[{

Cell["\<\
pA2=A2/.pTorus//Simplify;
pA2 ==0\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"bdd3de2e-c433-4217-b603-9def507bda69"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"71b54bf9-ddfd-4ae6-9a7c-c47164a11971"]
}, Open  ]],

Cell[TextData[{
 "We restrict ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "2"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"5d7ba611-da9a-497d-9d56-8404d60a5e54"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "2f2ff418-72b4-49af-8de6-556fc0509b80"],
 " to ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "-"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"945bb7ec-fab6-4426-ba4d-8400bdcacfb3"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "f5677e09-1969-48d3-9002-870110e60c73"],
 ", and check that ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "2"], 
     RowBox[{"\[LongEqual]", "0"}]}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f88e672c-99a9-4a4d-a3e6-8385b4a4c35c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e1c06058-9982-40c9-8014-e4ec6791399f"],
 " on ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "-"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"05d9c6d7-fa77-4203-aa55-49a7d0c4f837"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3aef8485-0630-46b5-894f-efe771d3eaaf"],
 "."
}], "Text",ExpressionUUID->"2710ef4d-d30b-40d0-b88b-6f32fc69bfa9"],

Cell[CellGroupData[{

Cell["\<\
mA2=A2/.mTorus//Simplify;
mA2 ==0\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"cc9f7fa0-6d84-4bfd-baa4-e7aff020bccb"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"c642c35d-8b3d-49d4-a6d1-53b40e779f2b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "3"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"7f976e23-7561-44ed-89e9-be21a5e76bc0"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "255dd186-54f2-462e-9149-d2b7342aa738"]],ExpressionUUID->"8b8d4824-5043-\
4ae9-8e11-0e3917ce2c65"]], "Section",ExpressionUUID->"8c4a3a82-afab-4e9c-a8b2-\
f15f41d78c3b"],

Cell[TextData[{
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "3"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"477a646f-5fce-49ba-841b-3fcd63f0de06"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "54b00246-1d89-4b8d-b112-81e0266598f8"],
 " is given by"
}], "Text",ExpressionUUID->"30f1a295-5691-4e64-8916-84a2d7d0e9bb"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["A", "TI"], "3"], 
    RowBox[{"\[LongEqual]", "4"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox[
       StyleBox["P", "TI"], "0"], 
      StyleBox["Q", "TI"], 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox[
         StyleBox["h", "TI"], 
         StyleBox[
          RowBox[{"c", "d"}], "TI"], 
         RowBox[{"(", "2", ")"}]], ",", 
        SubsuperscriptBox[
         StyleBox["h", "TI"], 
         StyleBox["d", "TI"], 
         RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
      FractionBox["1", "2"], 
      StyleBox["r", "TI"], 
      RowBox[{"(", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox[
         RowBox[{"c", "d"}], "TI"], 
        RowBox[{"(", "2", ")"}]], ")"}], "\[CenterDot]", 
      StyleBox["z", "TI"], 
      RowBox[{"(", 
       SubsuperscriptBox[
        StyleBox["h", "TI"], 
        StyleBox["d", "TI"], 
        RowBox[{"(", "1", ")"}]], ")"}]}], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"5a538a21-3998-47ba-a76c-59fd677b9a4d"],
 "  "
}], "DisplayFormula",ExpressionUUID->"6c1e2633-1624-4b8c-84bb-3b750d5b9cf0"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"20e1048c-f736-420e-a9f6-10e5e5024ff8"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "12a1642a-e987-43a2-9659-a9ba6bf6d149"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"45a53af9-b589-4adb-959f-d51f85e9358a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "7b0da948-f81d-465e-ac23-1857e4756533"],
 ":"
}], "Text",ExpressionUUID->"ca7b7a95-d4cf-451d-8742-b30421eac9ca"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"0a741320-b9d2-4f89-ae17-2ad736f84e33"],
 "  "
}], "DisplayFormula",ExpressionUUID->"f619b07c-867a-4042-907e-f3f9b6bd5df7"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "e27db277-ada3-4a25-805f-c43daea22d77"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "3713779d-8cdf-463f-a39c-a3b63ade86bd"],
 " is given by"
}], "Text",ExpressionUUID->"4838c181-ab74-4532-a266-a0f1c5c4a974"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"ca57ca91-42d5-49ab-b172-6f7a3b6c505c"],
 "  "
}], "DisplayFormula",ExpressionUUID->"f32162e7-ecf1-41d6-9cd4-ffb3337b80e4"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"288d00d3-09c6-4d80-86ed-71102b509372"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "b3b07f35-541b-497d-a81c-c87a7c8015ee"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox[
       RowBox[{"c", "d"}], "TI"], 
      RowBox[{"(", "2", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"d40fe316-257f-49e8-a4bd-0dbf164f935f"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d29ded85-aee4-461a-8835-4aecc977fbc1"],
 ",  and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"74f1303a-3c8f-433b-820f-33c2a73c2fbe"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "41990cd5-7aa3-45ad-b065-b3b13b89fab2"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "fcaac36e-2394-4316-9f1c-58238e7e8f2d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "60c05ff8-3436-40e5-a0ba-7777b5df7ed1"],
 ", ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rcd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "919477f6-6ae2-4851-b290-f0f83d697f61"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "70c7db52-2851-47f1-b556-f7bad91c56c3"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "b34e3e9b-9072-4609-ab5c-ca44e5614a22"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4c1c2ff7-92c7-4257-a11a-228ada257ea3"],
 " respectively. ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["rcd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "465d8b78-ecb4-43b2-803b-f079132512c7"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "cdfec8e3-e6eb-4666-bac6-44bc5b6d5792"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "20100f79-f23a-4173-9740-d5b702fc7546"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ab9c2319-b2e4-4e24-9c8e-aa0dadca524d"],
 " are used to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "3"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"46d74738-ecfb-4407-b2ae-3ba629e2412d"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "c8340288-2d94-44fd-bcfa-5d114a7a93d2"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["A3",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "3cfbc2fa-dc9b-4515-b217-1337e3b3ab25"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "37bfdced-153d-49dd-a2d4-5c20dc7e6d38"],
 "."
}], "Text",ExpressionUUID->"0c5ca604-2a6d-48f2-8592-1c910c62c773"],

Cell["\<\
rd=P1[L[hd]]//Simplify;
rcd=P1[L[hcd]];
zd=-Inverse[H].rd//Simplify;
A3=4*P0[Q[hcd,hd]]+2*rcd.zd;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"d78fc057-0f5c-4ac9-94ff-db525188df25"],

Cell[TextData[{
 "We restrict ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "3"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"2f678c01-2a05-41b8-81ad-d6b609caf05b"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "6afa9e58-3396-483e-8512-5ae928e43fab"],
 " to ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "+"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"6a06528e-6e6c-4bbb-88de-0d6cfb4e9f64"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "4890d0da-3f7a-4163-a5ac-fc0dac0d7e88"],
 ", and check that under the above parametrization, we have ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "3"], "\[LongEqual]", 
     FractionBox[
      RowBox[{"cos", 
       RowBox[{"(", 
        RowBox[{"2", "\[Theta]"}], ")"}], "cos", 
       RowBox[{"(", 
        RowBox[{"2", "\[Phi]"}], ")"}]}], 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"cos", 
          RowBox[{"(", 
           RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}]}]], "."}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "a5a3df63-f287-4e2e-a150-ca02d5e055a4"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"a720bfa2-1a83-42a3-a56f-06ad5cd9a3bb"]
}], "Text",ExpressionUUID->"f0d371ad-92ca-45dc-9eb4-3084d6a0ec1b"],

Cell[CellGroupData[{

Cell["\<\
pA3=A3/.pTorus//FullSimplify;
pA3Exp=(Cos[2 \[Theta]]*Cos[2 \[Phi]])/(3(7 - Cos[4 \[Theta]]));
(pA3-pA3Exp//Simplify) == 0\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"f76e9a8f-47ff-44ad-8b62-146e8038afb1"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"1d304cc5-cec4-4755-9221-8e15f8e719a5"]
}, Open  ]],

Cell[TextData[{
 "We restrict ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "3"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"15537807-2862-4432-adfe-1187b457d9a1"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "1ccd3caa-a59d-4fe1-9ca1-e3efdeffe207"],
 " to ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "-"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"b6ce1a68-9600-4f07-b0f0-ece5ed53522a"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "99b6570c-378f-4f42-84d6-867e9ef81374"],
 ", and check that under the above parametrization, we have ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "3"], "\[LongEqual]", 
     FractionBox[
      RowBox[{"cos", 
       RowBox[{"(", 
        RowBox[{"2", "\[Theta]"}], ")"}], "cos", 
       RowBox[{"(", 
        RowBox[{"2", "\[Phi]"}], ")"}]}], 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"cos", 
          RowBox[{"(", 
           RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}]}]], "."}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "e40a5cb1-bd36-4007-bae9-283939422873"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"0770b3f1-27ec-4f63-8374-0be793b72545"]
}], "Text",ExpressionUUID->"5d6458c9-2946-4b7d-9b87-b1150479a13e"],

Cell[CellGroupData[{

Cell["\<\
mA3=A3/.mTorus//FullSimplify;
mA3Exp=(Cos[2 \[Theta]]*Cos[2 \[Phi]])/(3(7 - Cos[4 \[Theta]]));
(mA3-mA3Exp//Simplify) == 0\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"d257c23c-0a4a-404c-b1cc-030a7ac3b978"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"525ab523-cba7-4edc-aa07-2215dbe6de49"]
}, Open  ]],

Cell["We conclude that", "Text",ExpressionUUID->"9a50c232-f458-496f-adcf-71e3924b8dc9"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "0db55f25-bfef-4418-9931-e6a3d838ec7d"],
         " "
        }],ExpressionUUID->"41d3af0f-d0ca-4ee8-aa9c-fa311805dec2"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubscriptBox["\[Integral]", "\[CapitalSigma]"], "4", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              StyleBox["P", "TI"], "0"], 
             StyleBox["Q", "TI"], 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox[
                StyleBox["h", "TI"], 
                StyleBox[
                 RowBox[{"c", "d"}], "TI"], 
                RowBox[{"(", "2", ")"}]], ",", 
               SubsuperscriptBox[
                StyleBox["h", "TI"], 
                StyleBox["d", "TI"], 
                RowBox[{"(", "1", ")"}]]}], ")"}], "+", 
             FractionBox["1", "2"], 
             StyleBox["r", "TI"], 
             RowBox[{"(", 
              SubsuperscriptBox[
               StyleBox["h", "TI"], 
               StyleBox[
                RowBox[{"c", "d"}], "TI"], 
               RowBox[{"(", "2", ")"}]], ")"}], "\[CenterDot]", 
             StyleBox["z", "TI"], 
             RowBox[{"(", 
              SubsuperscriptBox[
               StyleBox["h", "TI"], 
               StyleBox["d", "TI"], 
               RowBox[{"(", "1", ")"}]], ")"}]}], ")"}]}]], "InlineFormula",
          ExpressionUUID->"70a6ce44-90df-4b65-84c9-9720b7f59ed6"],
         " "
        }],ExpressionUUID->"0670d3ac-fed6-4278-a5d1-12057126bf77"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[LongEqual]", "InlineFormula",ExpressionUUID->
          "bcc9be92-54cd-4bdd-b2e9-d51cbd702eba"],
         " "
        }],ExpressionUUID->"813aa36f-232f-44f3-a712-8a662c098981"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubscriptBox["\[Integral]", 
            SubscriptBox["\[CapitalSigma]", "+"]], 
           SubscriptBox[
            StyleBox["A", "TI"], "3"], "+", 
           SubscriptBox["\[Integral]", 
            SubscriptBox["\[CapitalSigma]", "-"]], 
           SubscriptBox[
            StyleBox["A", "TI"], "3"]}]], "InlineFormula",ExpressionUUID->
          "31f7d186-7c9d-47d0-8f8d-cc31747deabb"],
         " "
        }],ExpressionUUID->"0733919f-23c4-4d5e-b525-d1ca161ecae7"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[LongEqual]", "InlineFormula",ExpressionUUID->
          "6f50f8a9-85ed-4cad-853f-05d6c9b7cfae"],
         " "
        }],ExpressionUUID->"c86939b6-844c-4b83-9747-86cd75d3978a"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["1", 
            SqrtBox["3"]], 
           SubsuperscriptBox["\[Integral]", "0", 
            RowBox[{"\[Pi]", "/", "2"}]], 
           SubsuperscriptBox["\[Integral]", "0", 
            RowBox[{"2", "\[Pi]"}]], 
           FractionBox[
            RowBox[{"cos", 
             RowBox[{"(", 
              RowBox[{"2", "\[Theta]"}], ")"}], "cos", 
             RowBox[{"(", 
              RowBox[{"2", "\[Phi]"}], ")"}]}], 
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"cos", 
                RowBox[{"(", 
                 RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}]}]], 
           RowBox[{"\[DifferentialD]", "\[Phi]"}], 
           StyleBox["d", "TI"], "\[Theta]"}]], "InlineFormula",ExpressionUUID->
          "b78d0c78-016d-4d70-bfd3-5eecd2d47b26"],
         " "
        }],ExpressionUUID->"583d943b-61d2-4019-b775-13c8ba0a821b"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "81c65ac3-7a3b-4593-a3b0-c978b5a85a9d"],
         " "
        }],ExpressionUUID->"6228bae7-d958-4ce1-bd59-e25e6719393c"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"+", 
           FractionBox["1", 
            SqrtBox["3"]], 
           SubsuperscriptBox["\[Integral]", "0", 
            RowBox[{"\[Pi]", "/", "2"}]], 
           SubsuperscriptBox["\[Integral]", "0", 
            RowBox[{"2", "\[Pi]"}]], 
           FractionBox[
            RowBox[{"cos", 
             RowBox[{"(", 
              RowBox[{"2", "\[Theta]"}], ")"}], "cos", 
             RowBox[{"(", 
              RowBox[{"2", "\[Phi]"}], ")"}]}], 
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"cos", 
                RowBox[{"(", 
                 RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}]}]], 
           RowBox[{"\[DifferentialD]", "\[Phi]"}], 
           StyleBox["d", "TI"], "\[Theta]"}]], "InlineFormula",ExpressionUUID->
          "ee670eb4-1f20-42d4-aaac-f15757fa2413"],
         " "
        }],ExpressionUUID->"d6ef69b3-084f-47b6-a020-a73ea6d987e2"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[LongEqual]", "InlineFormula",ExpressionUUID->
          "f74ae3ed-89f3-4b99-a47b-59ac9a4ddaee"],
         " "
        }],ExpressionUUID->"d6143755-06da-40ed-925e-8facb5163caf"], Cell[
        TextData[{
         " ",
         Cell[
         "0.", "InlineFormula",ExpressionUUID->
          "83b8de58-b39e-4b9d-b772-474d02d6b16f"],
         " "
        }],ExpressionUUID->"2d5b86ff-0ea2-48db-bd31-81b0d4fcfcd1"]}
      }], TraditionalForm]],ExpressionUUID->
    "dc3a8973-4c7a-41d3-bf41-97b7b5df966b"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"c49fbe92-5e57-4a01-925a-f65799b7205b"],
 "  "
}], "DisplayFormula",ExpressionUUID->"cc0a1158-ef0b-4dc8-b6f2-a2e35491aab5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "4"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"8d7a273a-b741-42ad-a164-5b5568f9a7a7"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "38ccfbce-6bb3-47cc-9164-93e9ec863eb8"]],ExpressionUUID->"1ba8d37f-e693-\
492c-8559-d7530d2f1dfb"]], "Section",ExpressionUUID->"754092dd-cf12-4225-9d3e-\
15b62a2474e5"],

Cell["Recall that", "Text",ExpressionUUID->"1235c96f-4a0f-490e-995b-45694a30d074"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["A", "TI"], "4"], 
    RowBox[{"\[LongEqual]", "2"}], 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["Q", "TI"], 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["c", "TI"], 
       RowBox[{"(", "1", ")"}]], ",", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["d", "TI"], 
       RowBox[{"(", "1", ")"}]]}], ")"}], "\[CenterDot]", 
    StyleBox["z", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "+", 
    FractionBox["1", "2"], 
    StyleBox["z", "TI"], 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       StyleBox["h", "TI"], 
       StyleBox["d", "TI"], 
       RowBox[{"(", "1", ")"}]], ")"}], 
     StyleBox["T", "TI"]], "\[CenterDot]", 
    SubscriptBox[
     StyleBox["P", "TI"], "2"], 
    StyleBox["L", "TI"], 
    SubsuperscriptBox[
     StyleBox["h", "TI"], 
     StyleBox["c", "TI"], 
     RowBox[{"(", "1", ")"}]], "\[CenterDot]", 
    StyleBox["z", "TI"], 
    RowBox[{"(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], "."}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"04096fe8-352c-4498-9a1e-09bf2776a341"],
 "  "
}], "DisplayFormula",ExpressionUUID->"2e96fc16-adfa-40b2-9d07-5b7322d6a663"],

Cell[TextData[{
 "We recall the definitions of ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["r", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"2aa72624-45ad-459b-921f-72b6902b7176"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "a45da40b-7b8e-45b0-9ca4-07336e562417"],
 " and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     StyleBox["h", "TI"], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"93f8a75c-54f5-4f89-a5c1-b7ea084f8c67"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "311350ba-3196-4eef-9274-b186c620bf59"],
 ":"
}], "Text",ExpressionUUID->"2458b809-faef-4e0d-bb05-63a90bda97e3"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r", "TI"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["r", "TI"], "\[Alpha]"], "(", 
       StyleBox["h", "TI"], ")"}], ")"}], 
     RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]], "\[LongEqual]", 
    SubscriptBox[
     StyleBox["P", "TI"], "1"], 
    StyleBox["L", "TI"], 
    StyleBox["h", "TI"], ","}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"c5e82a5e-2355-4e8f-a17b-05b0b0ab9417"],
 "  "
}], "DisplayFormula",ExpressionUUID->"b3f81259-935b-4c1d-a45a-82bae6e28bfe"],

Cell[TextData[{
 "and ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], 
     RowBox[{"(", 
      StyleBox["h", "TI"], ")"}], "\[LongEqual]", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Alpha]"], "(", 
        StyleBox["h", "TI"], ")"}], ")"}], 
      RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "4"}]]}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "aec9c485-f20a-4321-ac60-9a54bdc655d6"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "25d5397f-bd74-460d-b5ff-23cc8de7ee6f"],
 " is given by"
}], "Text",ExpressionUUID->"7bbe99a6-1adf-41eb-8a66-7614704b660d"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"\[Beta]", "\[LongEqual]", "1"}], "4",
     LimitsPositioning->True], 
    SubscriptBox[
     StyleBox["H", "TI"], "\[Alpha]\[Beta]"], 
    SuperscriptBox[
     StyleBox["z", "TI"], "\[Beta]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], 
    RowBox[{"\[LongEqual]", "-"}], 
    SubscriptBox[
     StyleBox["r", "TI"], "\[Alpha]"], 
    RowBox[{"(", 
     StyleBox["h", "TI"], ")"}], "."}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"3f0d3413-7763-4cc2-9cd5-c1aaf004316e"],
 "  "
}], "DisplayFormula",ExpressionUUID->"d9086241-85af-40aa-a20e-772043b50fad"],

Cell[TextData[{
 "The following code calculates ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     StyleBox["z", "TI"], "(", 
     SubsuperscriptBox[
      StyleBox["h", "TI"], 
      StyleBox["d", "TI"], 
      RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"ae36af47-2c35-4aea-ae8f-54442d7729dd"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "ad975207-e563-4d8b-8ef4-68478347bb45"],
 " as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["zd",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "50f8f4b2-948b-4666-852d-b636f1c9240c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d9fcf71c-0796-4b82-b0ef-e72d8a77a7b1"],
 ", and used to calculate ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "4"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"331e796a-c9c1-4b28-a35a-a464871d2ad3"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "a7e3fa94-efe3-4ec3-9585-0fa5c3267b66"],
 ", represented as ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    StyleBox["A4",
     FontSlant->"Plain"], TraditionalForm]], "InlineFormula",ExpressionUUID->
   "fc5f7822-3a99-4e19-a05d-1d1384cc5151"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "201b3516-2397-41a7-82bc-5dd3a6a7dd4a"],
 "."
}], "Text",ExpressionUUID->"1ea65fb7-668a-401a-8299-db49b6b56bce"],

Cell["\<\
rd=P1[L[hd]]//Simplify;
zd=-Inverse[H].rd//Simplify;
A41=2P1[Q[hc,hd]].zd;
A42=1/2*Transpose[zd].P2[L[hc]].zd;
A4=A41+A42;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"793b96ea-cc7b-4e71-8731-37f087f50aa9"],

Cell[TextData[{
 "We restrict ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "4"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"cf2fc3f4-ed2e-4031-b522-b5c79db97862"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "e38cd390-121c-4a70-be6c-4a4102da5ed9"],
 " to ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "+"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"2c683ae2-23a6-4fd5-92f7-c93fe17609bf"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "63958b12-e00f-4ee2-80b9-88f9a63d1a28"],
 ", and check that under the above parametrization, we have ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "4"], "\[LongEqual]", 
     FractionBox["1", "36"], "-", 
     FractionBox[
      RowBox[{"cos", 
       RowBox[{"(", 
        RowBox[{"2", "\[Theta]"}], ")"}], "cos", 
       RowBox[{"(", 
        RowBox[{"2", "\[Phi]"}], ")"}]}], 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"cos", 
          RowBox[{"(", 
           RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}]}]], "."}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "90a087f6-6d69-4fd9-8b3e-ab22a812acde"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"1e2aba44-e72f-417a-bcd2-3d5433654012"]
}], "Text",ExpressionUUID->"cb7097a9-9ebe-4169-b343-a33f87c30734"],

Cell[CellGroupData[{

Cell["\<\
pA4=A4/.pTorus//Simplify;
pA4Exp=1/36 - (Cos[2 \[Theta]]*Cos[2 \[Phi]])/(6(7 - Cos[4 \[Theta]]));
(pA4-pA4Exp//Simplify) == 0\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"f416af28-18be-4793-9e22-e6454d837ac5"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"93c66200-83e4-4bff-bc20-2d29208cf1aa"]
}, Open  ]],

Cell[TextData[{
 "We restrict ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox[
     StyleBox["A", "TI"], "4"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"f4ad9d7f-9cd9-4f48-94e0-57ddedcae340"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "d3a7b3c0-8b44-4534-baf7-4a37282f469b"],
 " to ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    SubscriptBox["\[CapitalSigma]", "-"], TraditionalForm]], "InlineFormula",
   ExpressionUUID->"3c9694eb-7691-49ae-b7be-3d481f06fabd"],
  "  "
 }], "DisplayFormula",ExpressionUUID->
  "fc5f00a8-8eff-4717-9482-98e111a18f71"],
 ", and check that under the above parametrization, we have ",
 Cell[TextData[{
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubscriptBox[
      StyleBox["A", "TI"], "4"], "\[LongEqual]", 
     FractionBox["1", "36"], "-", 
     FractionBox[
      RowBox[{"cos", 
       RowBox[{"(", 
        RowBox[{"2", "\[Theta]"}], ")"}], "cos", 
       RowBox[{"(", 
        RowBox[{"2", "\[Phi]"}], ")"}]}], 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"cos", 
          RowBox[{"(", 
           RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}]}]], "."}], 
    TraditionalForm]], "InlineFormula",ExpressionUUID->
   "034ccf12-d863-4275-ab77-198627d4312c"],
  "  "
 }], "DisplayFormula",ExpressionUUID->"945edbf4-b9f4-48cf-b01b-ad3c5d152a5f"]
}], "Text",ExpressionUUID->"47018596-5294-4692-8d37-188e5d53a29f"],

Cell[CellGroupData[{

Cell["\<\
mA4=A4/.mTorus//Simplify;
mA4Exp=1/36 - (Cos[2 \[Theta]]*Cos[2 \[Phi]])/(6(7 - Cos[4 \[Theta]]));
(mA4-mA4Exp//Simplify) == 0\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"8f4b59f0-3a97-4ead-baf3-e9a4003f171a"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"ad5b8b07-6dac-4f02-a170-701256c5676e"]
}, Open  ]],

Cell["We conclude that", "Text",ExpressionUUID->"c06beac0-0f69-46b1-9d43-efab1e9842e8"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[Cell[BoxData[
    FormBox[GridBox[{
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "144a3822-141f-4b3f-8651-a211ee7999c8"],
         " "
        }],ExpressionUUID->"1c1c29b7-87c4-40dc-ae80-06d8b37fe92d"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubscriptBox["\[Integral]", "\[CapitalSigma]"], "2", 
           SubscriptBox[
            StyleBox["P", "TI"], "1"], 
           StyleBox["Q", "TI"], 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox[
              StyleBox["h", "TI"], 
              StyleBox["c", "TI"], 
              RowBox[{"(", "1", ")"}]], ",", 
             SubsuperscriptBox[
              StyleBox["h", "TI"], 
              StyleBox["d", "TI"], 
              RowBox[{"(", "1", ")"}]]}], ")"}], "\[CenterDot]", 
           StyleBox["z", "TI"], 
           RowBox[{"(", 
            SubsuperscriptBox[
             StyleBox["h", "TI"], 
             StyleBox["d", "TI"], 
             RowBox[{"(", "1", ")"}]], ")"}], "+", 
           FractionBox["1", "2"], 
           StyleBox["z", "TI"], 
           SuperscriptBox[
            RowBox[{"(", 
             SubsuperscriptBox[
              StyleBox["h", "TI"], 
              StyleBox["d", "TI"], 
              RowBox[{"(", "1", ")"}]], ")"}], 
            StyleBox["T", "TI"]], "\[CenterDot]", 
           SubscriptBox[
            StyleBox["P", "TI"], "2"], 
           StyleBox["L", "TI"], 
           SubsuperscriptBox[
            StyleBox["h", "TI"], 
            StyleBox["c", "TI"], 
            RowBox[{"(", "1", ")"}]], "\[CenterDot]", 
           StyleBox["z", "TI"], 
           RowBox[{"(", 
            SubsuperscriptBox[
             StyleBox["h", "TI"], 
             StyleBox["d", "TI"], 
             RowBox[{"(", "1", ")"}]], ")"}]}]], "InlineFormula",
          ExpressionUUID->"f7fa1caa-aaee-415d-abd6-6489f57cf792"],
         " "
        }],ExpressionUUID->"52258686-1cdd-47ba-b2d5-faf6a30c4c73"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[LongEqual]", "InlineFormula",ExpressionUUID->
          "101f1722-dc6e-4561-941d-25e8c96b35b2"],
         " "
        }],ExpressionUUID->"5b3db08d-4be0-4b9c-9464-1c117ae9eef3"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           SubscriptBox["\[Integral]", 
            SubscriptBox["\[CapitalSigma]", "+"]], 
           SubscriptBox[
            StyleBox["A", "TI"], "4"], "+", 
           SubscriptBox["\[Integral]", 
            SubscriptBox["\[CapitalSigma]", "-"]], 
           SubscriptBox[
            StyleBox["A", "TI"], "4"]}]], "InlineFormula",ExpressionUUID->
          "7b32c7a9-a5e4-4be1-8348-69de40f77637"],
         " "
        }],ExpressionUUID->"a44d89f7-12e1-4b44-9fa4-32aa725b5c50"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[LongEqual]", "InlineFormula",ExpressionUUID->
          "0d266811-0741-4d38-af54-9150565fd26a"],
         " "
        }],ExpressionUUID->"c05b5bad-4a12-4c95-a718-31ca1c44254e"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox["1", 
            SqrtBox["3"]], 
           SubsuperscriptBox["\[Integral]", "0", 
            RowBox[{"\[Pi]", "/", "2"}]], 
           SubsuperscriptBox["\[Integral]", "0", 
            RowBox[{"2", "\[Pi]"}]], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "36"], "-", 
             FractionBox[
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}], "cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Phi]"}], ")"}]}], 
              RowBox[{"6", 
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"cos", 
                  RowBox[{"(", 
                   RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}]}]]}], ")"}], 
           RowBox[{"\[DifferentialD]", "\[Phi]"}], 
           StyleBox["d", "TI"], "\[Theta]"}]], "InlineFormula",ExpressionUUID->
          "21546007-a9e9-4cb6-bd5d-f43e2d4166d6"],
         " "
        }],ExpressionUUID->"e2d7b187-4ef6-45c3-a329-cd28cc297014"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[Null]", "InlineFormula",ExpressionUUID->
          "598b64bb-78f2-46d8-97a7-f197fa8111b8"],
         " "
        }],ExpressionUUID->"814ef6cd-69bb-4d1f-bd68-dbc2a780eb2f"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{"+", 
           FractionBox["1", 
            SqrtBox["3"]], 
           SubsuperscriptBox["\[Integral]", "0", 
            RowBox[{"\[Pi]", "/", "2"}]], 
           SubsuperscriptBox["\[Integral]", "0", 
            RowBox[{"2", "\[Pi]"}]], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "36"], "-", 
             FractionBox[
              RowBox[{"cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Theta]"}], ")"}], "cos", 
               RowBox[{"(", 
                RowBox[{"2", "\[Phi]"}], ")"}]}], 
              RowBox[{"6", 
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"cos", 
                  RowBox[{"(", 
                   RowBox[{"4", "\[Theta]"}], ")"}]}]}], ")"}]}]]}], ")"}], 
           RowBox[{"\[DifferentialD]", "\[Phi]"}], 
           StyleBox["d", "TI"], "\[Theta]"}]], "InlineFormula",ExpressionUUID->
          "b7469f94-6b40-4058-a4b6-ce2c4e8cdd3d"],
         " "
        }],ExpressionUUID->"3f9cc517-c420-45f8-b344-0b8d7e5dffea"]},
       {Cell[TextData[{
         " ",
         Cell[
         "\[LongEqual]", "InlineFormula",ExpressionUUID->
          "fdbe24ba-f700-4a8a-9bb2-13f846887e31"],
         " "
        }],ExpressionUUID->"ebea50ce-4ed6-4f71-b0b0-6078baf011d4"], Cell[
        TextData[{
         " ",
         Cell[BoxData[
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], 
            RowBox[{"18", 
             SqrtBox["3"]}]], "."}]], "InlineFormula",ExpressionUUID->
          "211052bc-4925-4e44-9987-12b932d8931b"],
         " "
        }],ExpressionUUID->"b0f6c95c-ce97-47d6-bc5d-59e61262f392"]}
      }], TraditionalForm]],ExpressionUUID->
    "50269ad4-6217-498f-8965-6e9ab85af5d5"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"4099ae90-8c5c-42cd-abec-828d9b8a5f3c"],
 "  "
}], "DisplayFormula",ExpressionUUID->"a40dea82-1f8f-4ca1-bff1-a5deda2aacf9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1470, 890},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (July 2, 2026)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[
    StyleDefinitions -> 
     FrontEnd`FileName[{"Article"}, "Preprint.nb", CharacterEncoding -> 
       "UTF-8"]]], 
   Cell[
    StyleData["Text"], FontColor -> RGBColor[0, 0, 1]], 
   Cell[
    StyleData["DisplayFormula"], FontColor -> RGBColor[0, 0, 1]], 
   Cell[
    StyleData["Chapter"], FontColor -> RGBColor[0.7, 0.2, 0.2]], 
   Cell[
    StyleData["Title"], FontColor -> RGBColor[0.7, 0.2, 0.2]]}, Visible -> 
  False, FrontEndVersion -> "15.0 for Mac OS X ARM (64-bit) (July 2, 2026)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"0d60307e-6e40-4bd4-9d3a-60fe8a326bb6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 621, 16, 211, "Title",ExpressionUUID->"420aec25-3cd4-4f22-b8af-e8258157c6bc"],
Cell[1200, 40, 174, 3, 67, "Author",ExpressionUUID->"a4315a96-fa58-432f-a849-fb5f66cae157"],
Cell[CellGroupData[{
Cell[1399, 47, 98, 0, 88, "Chapter",ExpressionUUID->"a5d97572-575f-4138-a87d-0b047b937cdf"],
Cell[1500, 49, 4030, 132, 93, "Text",ExpressionUUID->"841f95a2-0b8a-4c7b-8cbf-5a1074709cb1"],
Cell[5533, 183, 1128, 35, 44, "Text",ExpressionUUID->"5ffce717-6aeb-49e3-a094-e9c00eb5f474"],
Cell[6664, 220, 78, 0, 41, "Text",ExpressionUUID->"5fe9684e-4c2b-4d47-b176-7fff86c10c8d"],
Cell[6745, 222, 5076, 145, 160, "Text",ExpressionUUID->"9a67320a-6c2e-410a-993e-17a3c6114997"],
Cell[11824, 369, 907, 28, 41, "Text",ExpressionUUID->"516db421-7f91-405a-8a50-79ffe37f6716"],
Cell[12734, 399, 248, 9, 315, "Input",ExpressionUUID->"7a4cbafc-549a-422e-8b58-c8ca7d1d3244"],
Cell[12985, 410, 1486, 49, 46, "Text",ExpressionUUID->"43cabec2-c265-4219-9c48-3c20e427fb75"],
Cell[14474, 461, 908, 30, 46, "Text",ExpressionUUID->"6b1fad88-e64b-4509-b195-b4fbfc350ca0"],
Cell[15385, 493, 565, 18, 52, "DisplayFormula",ExpressionUUID->"fb639f1c-ed31-4868-8a27-423e76e43adc"],
Cell[15953, 513, 97, 0, 179, "Text",ExpressionUUID->"e7f240c6-8368-4d4b-ac99-1f0242296e08"],
Cell[16053, 515, 5489, 155, 179, "DisplayFormula",ExpressionUUID->"9e6d2654-b01c-4d2f-a325-ebc323fd81ac"],
Cell[21545, 672, 522, 15, 179, "Text",ExpressionUUID->"eb530998-c21c-4b05-ad2b-5065f47c9f87"],
Cell[22070, 689, 562, 14, 179, "Input",ExpressionUUID->"e7d6b9ae-f9e1-4af7-a66d-f480da3e3db0"],
Cell[22635, 705, 1188, 38, 179, "Text",ExpressionUUID->"c3a7a0f9-deed-48aa-be18-9754adabe743"],
Cell[23826, 745, 164, 3, 179, "Input",ExpressionUUID->"a2ac1324-9f6e-4d54-941b-daf22130f8f6"],
Cell[23993, 750, 4864, 161, 179, "Text",ExpressionUUID->"ba68f2c4-e7be-4cc3-be1c-fca56c82b326"],
Cell[28860, 913, 4934, 136, 179, "DisplayFormula",ExpressionUUID->"4b006bff-2bad-4dd3-a24d-2ac81c6d808a"],
Cell[33797, 1051, 74, 0, 179, "Text",ExpressionUUID->"4eb65d31-c035-46f9-ac3f-2415ac27b915"],
Cell[33874, 1053, 402, 11, 179, "DisplayFormula",ExpressionUUID->"c7e9a6d7-d92a-4950-9088-9a839721c385"],
Cell[34279, 1066, 420, 12, 179, "Text",ExpressionUUID->"b63ae371-7c81-4516-b2d5-25ababea62ef"],
Cell[34702, 1080, 593, 15, 179, "Input",ExpressionUUID->"0f52b20f-7a22-4b98-8874-619a4cc62492"],
Cell[35298, 1097, 1148, 36, 179, "Text",ExpressionUUID->"404c8853-0191-4830-bbf6-b509b248310e"],
Cell[36449, 1135, 762, 24, 179, "Text",ExpressionUUID->"8cfba9e3-a3ab-4fdd-bbe4-45626d7e8ca4"],
Cell[37214, 1161, 532, 15, 179, "DisplayFormula",ExpressionUUID->"7400ea73-cf43-4936-b040-f4fd4d4af555"],
Cell[37749, 1178, 4712, 133, 179, "Text",ExpressionUUID->"e6b90967-88f2-461b-bfd0-6e37680fca21"],
Cell[42464, 1313, 535, 15, 179, "Text",ExpressionUUID->"3d9185bb-802e-4ea0-9b93-b53ae86ff88f"],
Cell[43002, 1330, 315, 10, 179, "Input",ExpressionUUID->"132c89e2-0a7a-4d0a-b52e-1336c92d96a2"],
Cell[43320, 1342, 3088, 101, 179, "Text",ExpressionUUID->"9a877180-e5bc-409a-8ffa-0b68a4801c51"],
Cell[46411, 1445, 2687, 85, 179, "Text",ExpressionUUID->"0d189abe-7d2a-4565-b0c6-4d3cc3066a21"],
Cell[49101, 1532, 391, 20, 179, "Input",ExpressionUUID->"91109836-0501-4f2e-8072-4646b12c9f0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49529, 1557, 121, 0, 179, "Chapter",ExpressionUUID->"f627a091-7cc9-412b-aad7-c7a9bdc94b57"],
Cell[49653, 1559, 2332, 73, 179, "Text",ExpressionUUID->"86d81935-2cbf-4af3-bd7f-ba408c92771c"],
Cell[51988, 1634, 608, 19, 179, "DisplayFormula",ExpressionUUID->"f39af7ff-06f6-4270-ab63-17929003fd96"],
Cell[52599, 1655, 289, 9, 179, "Input",ExpressionUUID->"fa92799b-f43d-4e05-98d0-b468dbf2c480"],
Cell[52891, 1666, 1563, 51, 179, "Text",ExpressionUUID->"421383c8-0f42-42f3-a576-ee0169d6f2e0"],
Cell[54457, 1719, 623, 19, 179, "DisplayFormula",ExpressionUUID->"7ef793f9-2cf6-45a2-b19b-4fd1535999e4"],
Cell[55083, 1740, 353, 10, 179, "Input",ExpressionUUID->"2b2a2850-28c6-4cdc-95b7-a6b3aa687af3"],
Cell[55439, 1752, 6741, 231, 179, "Text",ExpressionUUID->"4685e127-31ad-4988-82c8-28fe54f9fc64"],
Cell[62183, 1985, 1007, 30, 179, "Text",ExpressionUUID->"c98d2a60-5e0d-47a5-ace2-838557c12c7b"],
Cell[63193, 2017, 257, 10, 179, "Input",ExpressionUUID->"21410d1f-071a-4843-ab6e-b2c6bb2554c8"],
Cell[63453, 2029, 461, 16, 179, "Input",ExpressionUUID->"c9e40f08-16af-4a4d-82ea-cb147a17869e"],
Cell[63917, 2047, 605, 20, 179, "Text",ExpressionUUID->"58f16eda-e6c6-43fb-91a7-a3b5421db365"],
Cell[64525, 2069, 6156, 186, 179, "Text",ExpressionUUID->"5f45f745-a4b9-488e-926f-8f30cd465df9"],
Cell[70684, 2257, 839, 27, 179, "DisplayFormula",ExpressionUUID->"2fa8ace6-326b-4ed3-903a-84b4f5bcb98c"],
Cell[71526, 2286, 436, 17, 179, "Input",ExpressionUUID->"ff317edb-5b45-4eae-b535-8b66ef3fc76b"],
Cell[71965, 2305, 711, 24, 179, "Text",ExpressionUUID->"547a1a9c-ed50-48c3-ac71-8dce1c6eb7e4"],
Cell[72679, 2331, 4413, 129, 179, "DisplayFormula",ExpressionUUID->"b8529187-b9d9-427f-a7b9-0ce3762f1b85"],
Cell[77095, 2462, 1094, 37, 179, "Text",ExpressionUUID->"09a2107e-f36c-4a9f-bfc1-4ccefe404dd0"],
Cell[78192, 2501, 961, 31, 179, "DisplayFormula",ExpressionUUID->"5a99a786-8518-48a9-b9e4-787dbbdfb8a7"],
Cell[79156, 2534, 332, 14, 179, "Input",ExpressionUUID->"1e461dd7-f9b1-457f-aa8d-44595d6c55cd"],
Cell[79491, 2550, 6800, 165, 179, "Text",ExpressionUUID->"dda45de5-2af1-473f-a697-d13e72e0cf79"],
Cell[86294, 2717, 2072, 71, 179, "Text",ExpressionUUID->"265ec3ab-5e23-4e26-93cd-10a17a3755ff"],
Cell[88369, 2790, 117, 1, 179, "Input",ExpressionUUID->"344c9cde-9151-47ba-a329-6f72b97d91f9"],
Cell[88489, 2793, 190, 4, 179, "Input",ExpressionUUID->"7b92145f-18f5-4e97-9b80-9600dff843c7"],
Cell[88682, 2799, 500, 13, 179, "Input",ExpressionUUID->"a298790f-990f-4842-855a-a6f94c606ba5"],
Cell[89185, 2814, 1051, 34, 179, "Text",ExpressionUUID->"446e3fe6-a142-48a9-8c9a-19daaa70c124"],
Cell[90239, 2850, 114, 1, 179, "Input",ExpressionUUID->"88ed3f73-c799-43f2-b836-5b4628548391"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90390, 2856, 901, 26, 179, "Chapter",ExpressionUUID->"b23398b5-3b0a-4dc7-b336-ed9c29fe3a41"],
Cell[91294, 2884, 2289, 77, 179, "Text",ExpressionUUID->"b7218a8e-a9ea-470f-aaa6-a8fd6359cc0e"],
Cell[93586, 2963, 258, 5, 179, "Input",ExpressionUUID->"8f12f288-b09a-4f01-ae09-bbb6f351d126"],
Cell[93847, 2970, 5353, 175, 179, "Text",ExpressionUUID->"ffb76cd7-66c9-4361-b405-b2444ef16acb"],
Cell[99203, 3147, 1624, 53, 179, "Text",ExpressionUUID->"2d013a02-990f-4bcc-a381-8ff4cdffe97f"],
Cell[100830, 3202, 3615, 102, 179, "DisplayFormula",ExpressionUUID->"869eea37-1595-4422-8d67-e245ce74c6c5"],
Cell[104448, 3306, 2836, 96, 179, "Text",ExpressionUUID->"6b23931a-5b79-4ea7-90a8-ae88de4b43c3"],
Cell[107287, 3404, 401, 8, 179, "Input",ExpressionUUID->"56a19469-e8f1-4736-9dc7-f17cd7a342b3"],
Cell[107691, 3414, 2263, 77, 179, "Text",ExpressionUUID->"c146737e-4cec-4b0f-8ede-307af09fe28f"],
Cell[109957, 3493, 138, 5, 179, "Input",ExpressionUUID->"f40716ff-3417-4230-b2f8-ef6ff9b95790"],
Cell[110098, 3500, 918, 27, 179, "Text",ExpressionUUID->"2e59e5c1-9601-47c8-8775-e3577a611246"],
Cell[111019, 3529, 1103, 36, 179, "Text",ExpressionUUID->"3a91ac1c-6ae7-41e5-a6b5-f73c6fbedb24"],
Cell[112125, 3567, 4619, 128, 179, "DisplayFormula",ExpressionUUID->"7d5037f9-e8be-4386-ad0d-b65c0e33e222"],
Cell[116747, 3697, 732, 22, 179, "Text",ExpressionUUID->"96b3b34e-ea4b-438e-a3d0-baa0f7e44ea3"],
Cell[117482, 3721, 518, 10, 179, "Input",ExpressionUUID->"14e57551-9955-41a8-ad20-1044523f38d0"],
Cell[118003, 3733, 1103, 36, 179, "Text",ExpressionUUID->"5bc8ecaa-7141-494f-bf16-fb1ada8654e5"],
Cell[119109, 3771, 1653, 44, 179, "DisplayFormula",ExpressionUUID->"8b0d895d-5634-40ad-b0db-4db592fdb634"],
Cell[120765, 3817, 732, 22, 179, "Text",ExpressionUUID->"93a349fd-9a46-4461-9043-ad0b18a04d13"],
Cell[121500, 3841, 207, 4, 179, "Input",ExpressionUUID->"a7f02362-a9d9-4d9a-b093-63541bc6408f"],
Cell[121710, 3847, 1791, 60, 179, "Text",ExpressionUUID->"b3fbba6a-64d0-4cba-8d8e-519076f28265"],
Cell[123504, 3909, 3667, 102, 179, "DisplayFormula",ExpressionUUID->"d933949c-4e28-45fe-b467-fe04d4c9f401"],
Cell[127174, 4013, 1184, 39, 179, "Text",ExpressionUUID->"61a2b161-8289-44ed-88ee-0c6b4575a242"],
Cell[128361, 4054, 4051, 116, 179, "DisplayFormula",ExpressionUUID->"3de34783-a6bb-4bfe-824f-f365c627bbca"],
Cell[132415, 4172, 798, 25, 179, "Text",ExpressionUUID->"3cd76c01-4f18-46f2-8708-df5c64470042"],
Cell[133216, 4199, 486, 9, 179, "Input",ExpressionUUID->"6e6c4ccc-7015-45a2-b211-e426b77483ed"],
Cell[133705, 4210, 1791, 60, 179, "Text",ExpressionUUID->"d57d447a-7c3c-42b8-903f-29168edba649"],
Cell[135499, 4272, 3634, 101, 179, "DisplayFormula",ExpressionUUID->"ef032274-ade4-4077-9869-8d831850b65b"],
Cell[139136, 4375, 827, 27, 179, "Text",ExpressionUUID->"766b7840-10ae-4787-9119-94bed983c173"],
Cell[139966, 4404, 3875, 110, 179, "DisplayFormula",ExpressionUUID->"1e515bf6-2a23-416d-b4f6-e71c94590d16"],
Cell[143844, 4516, 798, 25, 179, "Text",ExpressionUUID->"24a558e2-4822-491f-b1f6-1f7bb16b49f0"],
Cell[144645, 4543, 479, 9, 179, "Input",ExpressionUUID->"5b0fd644-35f7-45de-a1c5-f7a0a720eb1a"],
Cell[145127, 4554, 1092, 35, 179, "Text",ExpressionUUID->"4a145543-cf4c-4e8c-bff8-94fb95e2c056"],
Cell[146222, 4591, 124, 1, 179, "Input",ExpressionUUID->"864d08c2-520d-4d72-9245-f5dd8d6d06bb"],
Cell[146349, 4594, 775, 25, 179, "Text",ExpressionUUID->"1cf6a35e-0883-4028-8bc2-80c4c577a37b"],
Cell[147127, 4621, 1012, 34, 179, "DisplayFormula",ExpressionUUID->"8c026703-c227-450b-a31e-a9c9a704bf76"],
Cell[148142, 4657, 798, 25, 179, "Text",ExpressionUUID->"583b8481-00d1-4487-82a4-de150172427a"],
Cell[148943, 4684, 198, 4, 179, "Input",ExpressionUUID->"14f73852-849a-4b1f-b13a-c3bf87f4390a"],
Cell[149144, 4690, 775, 25, 179, "Text",ExpressionUUID->"0f0697c2-f675-43a2-bb2f-c8d23be9eeed"],
Cell[149922, 4717, 1877, 61, 179, "Text",ExpressionUUID->"90378d76-96a1-4767-93b2-2e5af0a431b2"],
Cell[151802, 4780, 1202, 38, 179, "DisplayFormula",ExpressionUUID->"b72829f9-0fc5-466d-b8f9-66ec28f77b39"],
Cell[153007, 4820, 798, 25, 179, "Text",ExpressionUUID->"00bbc4a4-b240-41d5-874f-23a3bb2c1299"],
Cell[153808, 4847, 245, 4, 179, "Input",ExpressionUUID->"1462e659-8f94-4453-8eb1-fbfb329c70eb"],
Cell[154056, 4853, 775, 25, 179, "Text",ExpressionUUID->"1371e6ba-1cda-4ec4-bfe0-46f05bed6b57"],
Cell[154834, 4880, 1877, 61, 179, "Text",ExpressionUUID->"eb523c4a-9def-4586-a4a8-8e1fcd9e0b25"],
Cell[156714, 4943, 1202, 38, 179, "DisplayFormula",ExpressionUUID->"71e07620-4686-48c0-8a91-700da75805f9"],
Cell[157919, 4983, 798, 25, 179, "Text",ExpressionUUID->"fb7e2353-6e9b-40b1-a676-252d6cf04a95"],
Cell[158720, 5010, 248, 4, 179, "Input",ExpressionUUID->"609d3049-a0a3-499d-a137-dde7839beba6"],
Cell[158971, 5016, 775, 25, 179, "Text",ExpressionUUID->"24c19294-a728-4023-9b28-142e7e9e7418"],
Cell[159749, 5043, 1041, 35, 179, "DisplayFormula",ExpressionUUID->"68828fb0-0fa8-4990-b1bc-c2551547f180"],
Cell[160793, 5080, 798, 25, 179, "Text",ExpressionUUID->"ef35ba9c-d054-4cf6-8285-64a465dcd1c5"],
Cell[161594, 5107, 209, 4, 179, "Input",ExpressionUUID->"9fd39349-50a5-45b9-877e-f637877e5c55"],
Cell[161806, 5113, 775, 25, 179, "Text",ExpressionUUID->"30a5369c-f84d-44c2-a43a-bf6a9f33c143"],
Cell[162584, 5140, 3854, 105, 179, "DisplayFormula",ExpressionUUID->"67fe50e5-1fdd-4254-90f8-a74668f2b513"],
Cell[166441, 5247, 583, 19, 179, "Text",ExpressionUUID->"c909e10d-b3d2-4b10-b970-52b368dafc7f"],
Cell[167027, 5268, 3751, 102, 179, "DisplayFormula",ExpressionUUID->"ad3d585e-b1bd-42a9-be20-cd8c8765658d"],
Cell[170781, 5372, 798, 25, 179, "Text",ExpressionUUID->"8c1068db-192d-4627-b00c-b027a5a0d384"],
Cell[171582, 5399, 361, 8, 179, "Input",ExpressionUUID->"75b352b4-ae12-4e79-8804-2fbe510d4102"],
Cell[171946, 5409, 775, 25, 179, "Text",ExpressionUUID->"2a2a5de6-241b-4d1b-83b1-27932b2955ab"],
Cell[172724, 5436, 3859, 105, 179, "DisplayFormula",ExpressionUUID->"68d8dbee-6dce-4704-8336-83dbc1c8eec8"],
Cell[176586, 5543, 583, 19, 179, "Text",ExpressionUUID->"6eb7f38a-aa7f-4170-a42e-a46934c5d2d3"],
Cell[177172, 5564, 3756, 102, 179, "DisplayFormula",ExpressionUUID->"0607cfcb-f698-4074-83f2-414f3bd9cfa6"],
Cell[180931, 5668, 798, 25, 179, "Text",ExpressionUUID->"39c6b32d-5609-4367-a5e9-9944a3bf49fd"],
Cell[181732, 5695, 408, 8, 179, "Input",ExpressionUUID->"ad6cda57-d45a-4cde-b4e3-2aeca252c227"],
Cell[182143, 5705, 1240, 41, 179, "Text",ExpressionUUID->"26f48c5c-72e0-4c02-9ef7-d39bef291327"],
Cell[183386, 5748, 5008, 134, 179, "DisplayFormula",ExpressionUUID->"2642c7be-54e7-4797-b96a-4bf9d5b35e24"],
Cell[188397, 5884, 1062, 36, 179, "Text",ExpressionUUID->"30259ddb-1af4-4f81-9ca0-b7ec03b2d888"],
Cell[189462, 5922, 4529, 122, 179, "DisplayFormula",ExpressionUUID->"41d7229a-8d70-4d50-8b4b-7bb505fca143"],
Cell[193994, 6046, 798, 25, 179, "Text",ExpressionUUID->"51445c3f-3ea4-4d19-844f-249f222fb495"],
Cell[194795, 6073, 321, 6, 179, "Input",ExpressionUUID->"9256d3d0-69f4-4cb2-a3cb-e627ec0fd70f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195153, 6084, 895, 25, 179, "Chapter",ExpressionUUID->"90a78f90-410a-4833-8743-f1ecb2bd1706"],
Cell[196051, 6111, 3211, 109, 179, "Text",ExpressionUUID->"b2d40b34-4a15-4087-a663-587367bbbc6b"],
Cell[CellGroupData[{
Cell[199287, 6224, 114, 1, 179, "Input",ExpressionUUID->"d698b695-a08c-4a46-b93e-e61fa5dc28b6"],
Cell[199404, 6227, 114, 1, 179, "Output",ExpressionUUID->"57011e92-96b8-4529-a313-8cd130ae2ac2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199555, 6233, 114, 1, 179, "Input",ExpressionUUID->"fac8bc58-1992-4de1-a4af-b00c32a12290"],
Cell[199672, 6236, 114, 1, 179, "Output",ExpressionUUID->"8340d9f8-1848-4f56-8d99-c9be1fe44059"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199823, 6242, 114, 1, 179, "Input",ExpressionUUID->"a71d109f-e0ab-4347-afed-273d3c04f3f6"],
Cell[199940, 6245, 114, 1, 179, "Output",ExpressionUUID->"1a3a4ba9-c907-46f7-ab3d-74f9285dc509"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200091, 6251, 114, 1, 179, "Input",ExpressionUUID->"ec510930-3c82-4231-9acd-d09f92de8a8a"],
Cell[200208, 6254, 114, 1, 179, "Output",ExpressionUUID->"a18caba6-1c1e-496f-8e90-b3d9bac81072"]
}, Open  ]],
Cell[200337, 6258, 1591, 53, 179, "Text",ExpressionUUID->"73820be6-2e7f-47da-957e-09c17a626a82"],
Cell[CellGroupData[{
Cell[201953, 6315, 513, 13, 179, "Section",ExpressionUUID->"f5dcff50-68f6-47c2-82fd-c8cafc876bd5"],
Cell[202469, 6330, 472, 15, 179, "Text",ExpressionUUID->"b97382cb-3498-4805-90d3-6d175e630ef5"],
Cell[202944, 6347, 1331, 45, 179, "DisplayFormula",ExpressionUUID->"081f9d68-c9f6-4659-9c90-d605c07b4bbb"],
Cell[204278, 6394, 747, 24, 179, "Text",ExpressionUUID->"67ef51a9-0b72-4f3f-b00d-ededfb140dbb"],
Cell[205028, 6420, 685, 20, 179, "DisplayFormula",ExpressionUUID->"c5a37c63-cf0c-4581-9005-af118bc28f90"],
Cell[205716, 6442, 697, 22, 179, "Text",ExpressionUUID->"7f77ed18-dd50-4cad-b5be-efe9d30c6583"],
Cell[206416, 6466, 677, 20, 179, "DisplayFormula",ExpressionUUID->"94b8c3be-aee4-4acc-9781-3723a64d1ac4"],
Cell[207096, 6488, 2755, 93, 179, "Text",ExpressionUUID->"b804e3cc-c51b-4ee0-bf4f-bdf370d5e014"],
Cell[209854, 6583, 235, 6, 179, "Input",ExpressionUUID->"76c001cd-1809-46cc-bd17-6f79859dfe04"],
Cell[210092, 6591, 90, 0, 179, "Text",ExpressionUUID->"8e189ecb-8176-4850-8d3a-901933be04ea"],
Cell[210185, 6593, 808, 26, 179, "DisplayFormula",ExpressionUUID->"3966495a-d566-44c8-ba24-7766720e6774"],
Cell[CellGroupData[{
Cell[211018, 6623, 177, 4, 179, "Input",ExpressionUUID->"dfca687c-4e6c-4fbb-ace0-611e36584ee6"],
Cell[211198, 6629, 113, 1, 179, "Output",ExpressionUUID->"7039931e-46ca-4c08-be35-7fb128762c31"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211360, 6636, 513, 13, 179, "Section",ExpressionUUID->"233048db-5680-4cd3-bea2-6e6515bbfd83"],
Cell[211876, 6651, 472, 15, 179, "Text",ExpressionUUID->"6a50a31b-9a69-418e-be93-f550d497ceab"],
Cell[212351, 6668, 1331, 45, 179, "DisplayFormula",ExpressionUUID->"281d91d5-bd32-4da5-8469-0bcab8030642"],
Cell[213685, 6715, 747, 24, 179, "Text",ExpressionUUID->"ef4168a1-b3b4-4b73-b9db-59e1aea97cab"],
Cell[214435, 6741, 685, 20, 179, "DisplayFormula",ExpressionUUID->"082aa8f1-b65d-4315-9717-7cfb5c29a3c6"],
Cell[215123, 6763, 697, 22, 179, "Text",ExpressionUUID->"4dbfe343-54ae-487c-94b6-8d6c080ff368"],
Cell[215823, 6787, 677, 20, 179, "DisplayFormula",ExpressionUUID->"a14a01eb-c2a0-4648-9712-cb2c69d1128f"],
Cell[216503, 6809, 2755, 93, 179, "Text",ExpressionUUID->"588e57f2-18ab-466e-b75a-ec10dcf275ed"],
Cell[219261, 6904, 235, 6, 179, "Input",ExpressionUUID->"b71b851d-a5f5-456b-a760-509b3afd2ec3"],
Cell[219499, 6912, 90, 0, 179, "Text",ExpressionUUID->"8dbdef5c-e022-43d7-adfd-4baa26c982f3"],
Cell[219592, 6914, 808, 26, 179, "DisplayFormula",ExpressionUUID->"b82b0737-39a0-4815-b881-13ad26ec23ef"],
Cell[CellGroupData[{
Cell[220425, 6944, 179, 4, 179, "Input",ExpressionUUID->"f08d1d02-75b4-4f95-b211-bbcf377b5fe0"],
Cell[220607, 6950, 113, 1, 179, "Output",ExpressionUUID->"be6eebe0-18bb-4078-ba88-208e16234068"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[220769, 6957, 513, 13, 179, "Section",ExpressionUUID->"1da37d28-8536-4e2e-a589-39170232afe7"],
Cell[221285, 6972, 472, 15, 179, "Text",ExpressionUUID->"2362b92f-7d35-4a14-bf3f-a28ba7775433"],
Cell[221760, 6989, 1331, 45, 179, "DisplayFormula",ExpressionUUID->"09ef86ae-bf7e-4683-afdb-1c97b8fc3249"],
Cell[223094, 7036, 747, 24, 179, "Text",ExpressionUUID->"af4bbf1d-33a9-44d4-80f1-b394efc15b09"],
Cell[223844, 7062, 685, 20, 179, "DisplayFormula",ExpressionUUID->"04cf7116-4b76-431b-b9e8-627163136f9a"],
Cell[224532, 7084, 697, 22, 179, "Text",ExpressionUUID->"e9788942-41a3-4057-8866-6d6aca093752"],
Cell[225232, 7108, 677, 20, 179, "DisplayFormula",ExpressionUUID->"bcdc540c-184f-4354-ab0d-9783a0826bd7"],
Cell[225912, 7130, 3441, 117, 179, "Text",ExpressionUUID->"7d411050-068f-4a6f-aa1a-0351aa55e243"],
Cell[229356, 7249, 227, 6, 179, "Input",ExpressionUUID->"5804465d-b085-4a7e-9bed-ab9e3949807c"],
Cell[229586, 7257, 529, 17, 179, "Text",ExpressionUUID->"d9454deb-0c48-404e-ade0-49e41f6815dd"],
Cell[CellGroupData[{
Cell[230140, 7278, 103, 1, 179, "Input",ExpressionUUID->"8d30a2bf-2e9f-485f-b05b-97fb28882e9e"],
Cell[230246, 7281, 113, 1, 179, "Output",ExpressionUUID->"09c04202-cc38-4569-9f15-1dd58601c458"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[230408, 7288, 513, 13, 179, "Section",ExpressionUUID->"0ec771bb-dfc0-48ea-83e4-5344d7fc8a57"],
Cell[230924, 7303, 472, 15, 179, "Text",ExpressionUUID->"5cf89fd2-ec53-4129-85e4-00db7404d164"],
Cell[231399, 7320, 1331, 45, 179, "DisplayFormula",ExpressionUUID->"de70bdd6-78de-47c8-a29a-3c7d03d7a7c3"],
Cell[232733, 7367, 747, 24, 179, "Text",ExpressionUUID->"16292c6b-65d6-40e7-99d7-e019edfe2a99"],
Cell[233483, 7393, 685, 20, 179, "DisplayFormula",ExpressionUUID->"7003bf38-a7ac-43cd-8e26-4236fc55b3a5"],
Cell[234171, 7415, 697, 22, 179, "Text",ExpressionUUID->"8f2a4133-a446-4299-88e3-55f6793f5038"],
Cell[234871, 7439, 677, 20, 179, "DisplayFormula",ExpressionUUID->"a1798010-268a-427d-a5bb-1500659f6630"],
Cell[235551, 7461, 2755, 93, 179, "Text",ExpressionUUID->"9f0963b0-e2b4-4cf1-a19e-9f5786d6e5bc"],
Cell[238309, 7556, 235, 6, 179, "Input",ExpressionUUID->"4838def7-0698-4313-b50e-a890a4f37e87"],
Cell[238547, 7564, 529, 17, 179, "Text",ExpressionUUID->"f51346e4-528a-468c-893b-e94cb512a73d"],
Cell[CellGroupData[{
Cell[239101, 7585, 103, 1, 179, "Input",ExpressionUUID->"51239ef5-866a-4990-badc-09427a38f082"],
Cell[239207, 7588, 113, 1, 179, "Output",ExpressionUUID->"cf1751ea-9aaf-4feb-9f13-9c853950e117"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[239369, 7595, 513, 13, 179, "Section",ExpressionUUID->"91e4041e-a539-42d0-9e72-c128e2add4f4"],
Cell[239885, 7610, 472, 15, 179, "Text",ExpressionUUID->"a4ae037a-b9ab-4c5c-90a2-d0f1e4e2b497"],
Cell[240360, 7627, 1331, 45, 179, "DisplayFormula",ExpressionUUID->"6ee6eec5-be9a-44ae-acc3-1ed3bb0f9cce"],
Cell[241694, 7674, 747, 24, 179, "Text",ExpressionUUID->"9d03afe2-e9f3-41c5-9b98-c8aa0a7e4ac3"],
Cell[242444, 7700, 685, 20, 179, "DisplayFormula",ExpressionUUID->"07a6fb10-ca93-4eef-bc3e-d9f281276f08"],
Cell[243132, 7722, 697, 22, 179, "Text",ExpressionUUID->"5d360cb8-7600-4945-aa30-4cd12e154404"],
Cell[243832, 7746, 677, 20, 179, "DisplayFormula",ExpressionUUID->"d4882001-923e-45ab-b7eb-c2cfd8a28677"],
Cell[244512, 7768, 3440, 117, 179, "Text",ExpressionUUID->"6f4412cb-1100-4861-b740-9af534870d23"],
Cell[247955, 7887, 259, 7, 179, "Input",ExpressionUUID->"5a5eacb3-717f-44e3-a573-536d79f1a6d5"],
Cell[248217, 7896, 529, 17, 179, "Text",ExpressionUUID->"062bf544-85f7-44a5-b8d2-8722d52e951d"],
Cell[CellGroupData[{
Cell[248771, 7917, 103, 1, 179, "Input",ExpressionUUID->"117c554f-9ae0-4f61-a7cd-0a1caa809301"],
Cell[248877, 7920, 113, 1, 179, "Output",ExpressionUUID->"68869eb9-9519-4266-8c6e-192185de8967"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[249039, 7927, 513, 13, 179, "Section",ExpressionUUID->"b2eba050-75fd-45f0-9539-7a40c62af4b6"],
Cell[249555, 7942, 472, 15, 179, "Text",ExpressionUUID->"f4245b72-8d57-4b4f-a5f5-ce5bc1cf1aaa"],
Cell[250030, 7959, 1331, 45, 179, "DisplayFormula",ExpressionUUID->"8b6ecfb7-2b88-4d93-b1ff-2b3a5310db09"],
Cell[251364, 8006, 747, 24, 179, "Text",ExpressionUUID->"e8f65a6a-9537-4087-89c0-b94ee4ebc9b4"],
Cell[252114, 8032, 685, 20, 179, "DisplayFormula",ExpressionUUID->"02d2bcae-e1cf-44d3-89cc-b86b5021aa43"],
Cell[252802, 8054, 697, 22, 179, "Text",ExpressionUUID->"ebe50556-e2b7-4edc-ba30-a6879e4c39ad"],
Cell[253502, 8078, 677, 20, 179, "DisplayFormula",ExpressionUUID->"4ce94468-a6b3-4358-9580-395eb13a2a4a"],
Cell[254182, 8100, 3440, 117, 179, "Text",ExpressionUUID->"76a00fb0-7f58-414d-8e05-e8abd4fec116"],
Cell[257625, 8219, 259, 7, 179, "Input",ExpressionUUID->"ea163c8a-035d-45ac-a871-e7f29902c821"],
Cell[257887, 8228, 529, 17, 179, "Text",ExpressionUUID->"b30f44aa-7ca9-498b-ab15-e4b4f3e027ff"],
Cell[CellGroupData[{
Cell[258441, 8249, 102, 1, 179, "Input",ExpressionUUID->"0b8d73fa-7222-47b4-8e3f-394660a0f368"],
Cell[258546, 8252, 113, 1, 179, "Output",ExpressionUUID->"38630f46-b832-4a8c-a594-51b669666b41"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[258708, 8259, 513, 13, 179, "Section",ExpressionUUID->"c758b569-4973-44d7-9f88-628a3830046f"],
Cell[259224, 8274, 472, 15, 179, "Text",ExpressionUUID->"db14a576-0ca2-43a3-8e16-e531ea83c6b7"],
Cell[259699, 8291, 1331, 45, 179, "DisplayFormula",ExpressionUUID->"9e5a2785-ae6d-404e-936a-5a71e1f0e6eb"],
Cell[261033, 8338, 747, 24, 179, "Text",ExpressionUUID->"300be163-f62b-4ad2-9f6b-3bfa172ed8c2"],
Cell[261783, 8364, 685, 20, 179, "DisplayFormula",ExpressionUUID->"daefd5c0-8f38-458e-8740-a5f00ab10b02"],
Cell[262471, 8386, 697, 22, 179, "Text",ExpressionUUID->"fb783965-4d89-4379-aa03-0e57e03a55af"],
Cell[263171, 8410, 677, 20, 179, "DisplayFormula",ExpressionUUID->"0f813c5d-1883-4dc8-bb31-86c7e669b9f5"],
Cell[263851, 8432, 2755, 93, 179, "Text",ExpressionUUID->"708162a1-9de5-4547-a6dc-15b6c8f1e70f"],
Cell[266609, 8527, 193, 5, 179, "Input",ExpressionUUID->"d536d8cd-ea3e-48c8-9d5d-b052c3acf000"],
Cell[266805, 8534, 90, 0, 179, "Text",ExpressionUUID->"28968dbd-21ff-4e99-9f79-de989a70ce18"],
Cell[266898, 8536, 6088, 164, 179, "DisplayFormula",ExpressionUUID->"3533048b-f91e-4166-8c16-908e93ac726e"],
Cell[CellGroupData[{
Cell[273011, 8704, 423, 9, 179, "Input",ExpressionUUID->"f04d111b-b20c-4736-809d-7ad073b5d426"],
Cell[273437, 8715, 113, 1, 179, "Output",ExpressionUUID->"9daec367-0e34-4a3f-bfc5-c64d425840f8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[273599, 8722, 513, 13, 179, "Section",ExpressionUUID->"853c8bae-8379-4c0a-baf4-a070a79b5c74"],
Cell[274115, 8737, 472, 15, 179, "Text",ExpressionUUID->"4f5a429e-a9cd-4ae6-959a-711de0fc39c7"],
Cell[274590, 8754, 1331, 45, 179, "DisplayFormula",ExpressionUUID->"f392e708-ff72-4a50-821d-1ec525456e73"],
Cell[275924, 8801, 747, 24, 179, "Text",ExpressionUUID->"5ba448e0-2162-4a4a-a70b-a0f4781ea8ee"],
Cell[276674, 8827, 685, 20, 179, "DisplayFormula",ExpressionUUID->"ad816d6d-454f-4686-97ea-4455e8cd3dc2"],
Cell[277362, 8849, 697, 22, 179, "Text",ExpressionUUID->"fefea14c-e314-4666-ae86-79430e97fcf7"],
Cell[278062, 8873, 677, 20, 179, "DisplayFormula",ExpressionUUID->"ef355902-c1d7-42bf-98ea-0707cc2440c6"],
Cell[278742, 8895, 3440, 117, 179, "Text",ExpressionUUID->"5f676891-5b1f-44d7-a1ed-2797bb5a1486"],
Cell[282185, 9014, 259, 7, 179, "Input",ExpressionUUID->"42e5567d-d15f-489e-b863-508241f5df37"],
Cell[282447, 9023, 529, 17, 179, "Text",ExpressionUUID->"99f90425-a357-44b4-92de-bcf577eeaca6"],
Cell[CellGroupData[{
Cell[283001, 9044, 103, 1, 179, "Input",ExpressionUUID->"977350ee-13e8-4b46-b62f-98347d31d030"],
Cell[283107, 9047, 113, 1, 179, "Output",ExpressionUUID->"17aea7f2-dda8-49b5-81f8-016cb636303e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[283269, 9054, 513, 13, 179, "Section",ExpressionUUID->"1034bc22-88d1-45dd-9b6a-13a5b0e6f8f2"],
Cell[283785, 9069, 472, 15, 179, "Text",ExpressionUUID->"a36128e5-bc31-4522-ac69-e975f7eca0d8"],
Cell[284260, 9086, 1331, 45, 179, "DisplayFormula",ExpressionUUID->"cbf20097-fa68-4e53-8872-3980ff8ce324"],
Cell[285594, 9133, 747, 24, 179, "Text",ExpressionUUID->"89435db3-c689-4b44-b850-559aaf940b51"],
Cell[286344, 9159, 685, 20, 179, "DisplayFormula",ExpressionUUID->"ac80e252-2a15-4cda-9eda-ac86d4f616dd"],
Cell[287032, 9181, 697, 22, 179, "Text",ExpressionUUID->"b09cf883-a821-4642-87aa-beffe8e5569f"],
Cell[287732, 9205, 677, 20, 179, "DisplayFormula",ExpressionUUID->"1b2f3696-64ed-4857-bfa2-bf74180ec901"],
Cell[288412, 9227, 3440, 117, 179, "Text",ExpressionUUID->"a0e89a83-d356-4a31-a5cb-7699fa2e05c2"],
Cell[291855, 9346, 259, 7, 179, "Input",ExpressionUUID->"699609fe-6be9-4722-9437-28b0f3d0bb3d"],
Cell[292117, 9355, 529, 17, 179, "Text",ExpressionUUID->"a244cf75-1fce-4418-9c7c-a0baa26fd48f"],
Cell[CellGroupData[{
Cell[292671, 9376, 103, 1, 179, "Input",ExpressionUUID->"cd929198-533a-49fa-a2b5-7c56571e7173"],
Cell[292777, 9379, 113, 1, 179, "Output",ExpressionUUID->"df9671a6-a081-4f46-8d2a-76aabfb277fe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[292939, 9386, 513, 13, 179, "Section",ExpressionUUID->"185e549d-93d9-43f9-a59f-8bf5d453f935"],
Cell[293455, 9401, 472, 15, 179, "Text",ExpressionUUID->"e92aa58d-42e9-42df-be9b-195ec6436d0b"],
Cell[293930, 9418, 1331, 45, 179, "DisplayFormula",ExpressionUUID->"2a604055-9869-4f7e-ab7b-f03e9048ef5e"],
Cell[295264, 9465, 747, 24, 179, "Text",ExpressionUUID->"3ba73812-259c-4639-9508-fd672825fa4a"],
Cell[296014, 9491, 685, 20, 179, "DisplayFormula",ExpressionUUID->"2dbed13e-63f7-4b40-9817-6f5e7ae83e7c"],
Cell[296702, 9513, 697, 22, 179, "Text",ExpressionUUID->"6276605d-4a93-4e1c-b09a-7d590f98dab7"],
Cell[297402, 9537, 677, 20, 179, "DisplayFormula",ExpressionUUID->"926203c3-c2a2-4410-9e10-4f54fb231526"],
Cell[298082, 9559, 3440, 117, 179, "Text",ExpressionUUID->"bc0bbf1d-c38e-4ef1-844a-43702d6e00be"],
Cell[301525, 9678, 259, 7, 179, "Input",ExpressionUUID->"24a8b03a-f0cb-47ba-945f-c3bf72e060ee"],
Cell[301787, 9687, 529, 17, 179, "Text",ExpressionUUID->"03f33134-7005-41c1-a610-c0e80f85cdb6"],
Cell[CellGroupData[{
Cell[302341, 9708, 103, 1, 179, "Input",ExpressionUUID->"b8f35c5b-8cb1-401c-9d1d-3dd59a2f0ec4"],
Cell[302447, 9711, 113, 1, 179, "Output",ExpressionUUID->"50237ba5-8066-4a56-9c47-b5047725d246"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[302621, 9719, 495, 13, 179, "Chapter",ExpressionUUID->"eb4e2790-8e30-4635-a46d-dbf668c29eb6"],
Cell[303119, 9734, 4909, 156, 179, "Text",ExpressionUUID->"ca53aa28-6643-40e3-baab-1555f02373b3"],
Cell[308031, 9892, 1219, 39, 179, "DisplayFormula",ExpressionUUID->"b0b9bfce-51aa-497e-ace5-356b1d6d97d7"],
Cell[309253, 9933, 1134, 36, 179, "Text",ExpressionUUID->"85e0d2ef-4e21-4bc1-996b-fe043ecd7107"],
Cell[310390, 9971, 447, 13, 179, "Text",ExpressionUUID->"6c218b26-ccb0-46b3-8114-85bdb249cdca"],
Cell[310840, 9986, 265, 7, 179, "Input",ExpressionUUID->"e412d63a-975e-408c-b7fb-3b2b05f2fd1e"],
Cell[311108, 9995, 998, 33, 179, "Text",ExpressionUUID->"d0e4a53c-f0c1-4633-890e-ecb9a585aa02"],
Cell[312109, 10030, 1219, 39, 179, "DisplayFormula",ExpressionUUID->"085aa134-5d54-4ff3-80d3-ddb596d126b7"],
Cell[313331, 10071, 1133, 36, 179, "Text",ExpressionUUID->"fc15f9a7-650f-498d-8da9-746c0f928555"],
Cell[314467, 10109, 447, 13, 179, "Text",ExpressionUUID->"7a1f747f-79c0-4615-988d-80be7381ea76"],
Cell[314917, 10124, 273, 7, 179, "Input",ExpressionUUID->"e6f1cc19-4e07-4ed1-b909-73c612cfb370"],
Cell[315193, 10133, 1197, 38, 179, "Text",ExpressionUUID->"644070d5-a963-4e27-b0ee-887ae35d3bdc"],
Cell[316393, 10173, 747, 24, 179, "Text",ExpressionUUID->"98415818-ea99-451b-aca2-8a3388b8851e"],
Cell[317143, 10199, 685, 20, 179, "DisplayFormula",ExpressionUUID->"6ec2fe69-58c7-47b9-9097-64c0f41e6004"],
Cell[317831, 10221, 697, 22, 179, "Text",ExpressionUUID->"5b6238bc-1e10-4df6-9de6-cdcd0e6895e7"],
Cell[318531, 10245, 677, 20, 179, "DisplayFormula",ExpressionUUID->"9392b26d-e613-470d-894c-894fbade3f7d"],
Cell[319211, 10267, 2197, 74, 179, "Text",ExpressionUUID->"cc7f8074-b1d5-404c-8aff-f58383acb8ef"],
Cell[321411, 10343, 261, 8, 179, "Input",ExpressionUUID->"5cc40332-0049-436e-a0bd-185f37402f5c"],
Cell[321675, 10353, 1901, 62, 179, "Text",ExpressionUUID->"7cba3fe9-2988-4281-b126-e8331b44cf42"],
Cell[323579, 10417, 258, 8, 179, "Input",ExpressionUUID->"a0a5a339-190e-4512-9566-bb5b435c935a"],
Cell[CellGroupData[{
Cell[323862, 10429, 151, 1, 179, "Input",ExpressionUUID->"a0de30cf-3560-428b-86f1-36809768581f"],
Cell[324016, 10432, 113, 1, 179, "Output",ExpressionUUID->"46f8c520-9ffe-471f-a076-b2275c6101ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324166, 10438, 151, 1, 179, "Input",ExpressionUUID->"a71c1d10-4689-4ecc-9ccc-370eb7843797"],
Cell[324320, 10441, 113, 1, 179, "Output",ExpressionUUID->"8868f2c2-6b3d-45fa-8cef-646a7e2b8677"]
}, Open  ]],
Cell[324448, 10445, 6665, 224, 179, "Text",ExpressionUUID->"5f51c13b-3ae8-4b75-9d76-3e787c7702ef"],
Cell[331116, 10671, 126, 0, 179, "Text",ExpressionUUID->"626ad6ef-8aa3-4c8d-8e31-f46ea4a6fed2"],
Cell[CellGroupData[{
Cell[331267, 10675, 433, 10, 179, "Section",ExpressionUUID->"80239c14-b728-47cb-ac45-2cf5b2a38468"],
Cell[331703, 10687, 378, 11, 179, "Text",ExpressionUUID->"2d14dab7-4415-416f-af33-eeec32cf8b86"],
Cell[332084, 10700, 705, 23, 179, "DisplayFormula",ExpressionUUID->"63b19fbe-27c0-4041-8886-2f61a62a6ecc"],
Cell[332792, 10725, 695, 22, 179, "Text",ExpressionUUID->"2d7490b3-4ce1-4657-9fdd-e67e5c80688d"],
Cell[333490, 10749, 114, 1, 179, "Input",ExpressionUUID->"ff587420-1ff4-4e82-8dfb-ee9cecd619c0"],
Cell[333607, 10752, 1302, 42, 179, "Text",ExpressionUUID->"903ce50e-1c86-444e-98cf-6a83e02aaf53"],
Cell[CellGroupData[{
Cell[334934, 10798, 136, 4, 179, "Input",ExpressionUUID->"c96048f8-2a75-4908-90ac-db67eb3a5300"],
Cell[335073, 10804, 113, 1, 179, "Output",ExpressionUUID->"c4ba1638-9646-4805-baf1-b6ab69d5680b"]
}, Open  ]],
Cell[335201, 10808, 1302, 42, 179, "Text",ExpressionUUID->"f8175213-4f37-4793-a404-9e0fe353b4ba"],
Cell[CellGroupData[{
Cell[336528, 10854, 136, 4, 179, "Input",ExpressionUUID->"2c79e597-e834-4aea-9cd0-51af005d97a7"],
Cell[336667, 10860, 113, 1, 179, "Output",ExpressionUUID->"10f89fcd-374a-4962-abe8-76a81f5d2fae"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[336829, 10867, 433, 10, 179, "Section",ExpressionUUID->"84d9fd20-a567-4e20-b187-ea09b064bde8"],
Cell[337265, 10879, 1911, 62, 179, "Text",ExpressionUUID->"a605d21e-2c24-43cc-85d0-1b1d593175b6"],
Cell[339179, 10943, 699, 22, 179, "Text",ExpressionUUID->"22dd86fd-0b2a-4b46-9dc4-002ba5a0e296"],
Cell[339881, 10967, 193, 6, 179, "Input",ExpressionUUID->"38ad3b38-4fae-4942-9177-409e76535875"],
Cell[340077, 10975, 1302, 42, 179, "Text",ExpressionUUID->"78e116da-cdc8-489f-b29b-cc4da2bb2cb3"],
Cell[CellGroupData[{
Cell[341404, 11021, 136, 4, 179, "Input",ExpressionUUID->"bdd3de2e-c433-4217-b603-9def507bda69"],
Cell[341543, 11027, 113, 1, 179, "Output",ExpressionUUID->"71b54bf9-ddfd-4ae6-9a7c-c47164a11971"]
}, Open  ]],
Cell[341671, 11031, 1302, 42, 179, "Text",ExpressionUUID->"2710ef4d-d30b-40d0-b88b-6f32fc69bfa9"],
Cell[CellGroupData[{
Cell[342998, 11077, 136, 4, 179, "Input",ExpressionUUID->"cc9f7fa0-6d84-4bfd-baa4-e7aff020bccb"],
Cell[343137, 11083, 113, 1, 179, "Output",ExpressionUUID->"c642c35d-8b3d-49d4-a6d1-53b40e779f2b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[343299, 11090, 433, 10, 179, "Section",ExpressionUUID->"8c4a3a82-afab-4e9c-a8b2-f15f41d78c3b"],
Cell[343735, 11102, 378, 11, 179, "Text",ExpressionUUID->"30f1a295-5691-4e64-8916-84a2d7d0e9bb"],
Cell[344116, 11115, 1202, 39, 179, "DisplayFormula",ExpressionUUID->"6c1e2633-1624-4b8c-84bb-3b750d5b9cf0"],
Cell[345321, 11156, 747, 24, 179, "Text",ExpressionUUID->"ca7b7a95-d4cf-451d-8742-b30421eac9ca"],
Cell[346071, 11182, 685, 20, 179, "DisplayFormula",ExpressionUUID->"f619b07c-867a-4042-907e-f3f9b6bd5df7"],
Cell[346759, 11204, 697, 22, 179, "Text",ExpressionUUID->"4838c181-ab74-4532-a266-a0f1c5c4a974"],
Cell[347459, 11228, 677, 20, 179, "DisplayFormula",ExpressionUUID->"f32162e7-ecf1-41d6-9cd4-ffb3337b80e4"],
Cell[348139, 11250, 3384, 115, 179, "Text",ExpressionUUID->"0c5ca604-2a6d-48f2-8592-1c910c62c773"],
Cell[351526, 11367, 200, 6, 179, "Input",ExpressionUUID->"d78fc057-0f5c-4ac9-94ff-db525188df25"],
Cell[351729, 11375, 1394, 43, 179, "Text",ExpressionUUID->"f0d371ad-92ca-45dc-9eb4-3084d6a0ec1b"],
Cell[CellGroupData[{
Cell[353148, 11422, 225, 5, 179, "Input",ExpressionUUID->"f76e9a8f-47ff-44ad-8b62-146e8038afb1"],
Cell[353376, 11429, 113, 1, 179, "Output",ExpressionUUID->"1d304cc5-cec4-4755-9221-8e15f8e719a5"]
}, Open  ]],
Cell[353504, 11433, 1394, 43, 179, "Text",ExpressionUUID->"5d6458c9-2946-4b7d-9b87-b1150479a13e"],
Cell[CellGroupData[{
Cell[354923, 11480, 225, 5, 179, "Input",ExpressionUUID->"d257c23c-0a4a-404c-b1cc-030a7ac3b978"],
Cell[355151, 11487, 113, 1, 179, "Output",ExpressionUUID->"525ab523-cba7-4edc-aa07-2215dbe6de49"]
}, Open  ]],
Cell[355279, 11491, 87, 0, 179, "Text",ExpressionUUID->"9a50c232-f458-496f-adcf-71e3924b8dc9"],
Cell[355369, 11493, 5774, 157, 179, "DisplayFormula",ExpressionUUID->"cc0a1158-ef0b-4dc8-b6f2-a2e35491aab5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361180, 11655, 433, 10, 179, "Section",ExpressionUUID->"754092dd-cf12-4225-9d3e-15b62a2474e5"],
Cell[361616, 11667, 82, 0, 179, "Text",ExpressionUUID->"1235c96f-4a0f-490e-995b-45694a30d074"],
Cell[361701, 11669, 1493, 50, 179, "DisplayFormula",ExpressionUUID->"2e96fc16-adfa-40b2-9d07-5b7322d6a663"],
Cell[363197, 11721, 747, 24, 179, "Text",ExpressionUUID->"2458b809-faef-4e0d-bb05-63a90bda97e3"],
Cell[363947, 11747, 685, 20, 179, "DisplayFormula",ExpressionUUID->"b3f81259-935b-4c1d-a45a-82bae6e28bfe"],
Cell[364635, 11769, 697, 22, 179, "Text",ExpressionUUID->"7bbe99a6-1adf-41eb-8a66-7614704b660d"],
Cell[365335, 11793, 677, 20, 179, "DisplayFormula",ExpressionUUID->"d9086241-85af-40aa-a20e-772043b50fad"],
Cell[366015, 11815, 1406, 46, 179, "Text",ExpressionUUID->"1ea65fb7-668a-401a-8299-db49b6b56bce"],
Cell[367424, 11863, 225, 7, 179, "Input",ExpressionUUID->"793b96ea-cc7b-4e71-8731-37f087f50aa9"],
Cell[367652, 11872, 1429, 44, 179, "Text",ExpressionUUID->"cb7097a9-9ebe-4169-b343-a33f87c30734"],
Cell[CellGroupData[{
Cell[369106, 11920, 228, 5, 179, "Input",ExpressionUUID->"f416af28-18be-4793-9e22-e6454d837ac5"],
Cell[369337, 11927, 113, 1, 179, "Output",ExpressionUUID->"93c66200-83e4-4bff-bc20-2d29208cf1aa"]
}, Open  ]],
Cell[369465, 11931, 1429, 44, 179, "Text",ExpressionUUID->"47018596-5294-4692-8d37-188e5d53a29f"],
Cell[CellGroupData[{
Cell[370919, 11979, 228, 5, 179, "Input",ExpressionUUID->"8f4b59f0-3a97-4ead-baf3-e9a4003f171a"],
Cell[371150, 11986, 113, 1, 179, "Output",ExpressionUUID->"ad5b8b07-6dac-4f02-a170-701256c5676e"]
}, Open  ]],
Cell[371278, 11990, 87, 0, 179, "Text",ExpressionUUID->"c06beac0-0f69-46b1-9d43-efab1e9842e8"],
Cell[371368, 11992, 6530, 178, 179, "DisplayFormula",ExpressionUUID->"a40dea82-1f8f-4ca1-bff1-a5deda2aacf9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


